A Survey of Fusion Frames in Hilbert Spaces

Fusion frames are a very active area of research today because of their myriad of applications in pure mathematics, applied mathematics, engineering, medicine, signal and image processing and much more. They provide a great flexibility for designing sets of vectors for applications and are therefore prominent in all these areas, including e.g. mitigating the effects of noise in a signal or giving robustness to erasures. In this chapter, we present the fundamentals of fusion frame theory with an emphasis on their delicate relation to frame theory. The goal here is to provide researchers and students with an easy entry into this topic. Proofs for fusion frames will be self-contained and differences between frames and fusion frames are analyzed. In particular, we focus on the subtleties of fusion frame duality. We also provide a reproducible research implementation.

==> code/figures2_to_4/checkfudim.m <==
function F = checkfudim(F, L)
%CHECKFUDIM   check Fusion Frame Dimension
%
%   Usage: checkfudim(G);
%
%   Input parameters:
%     F     frame
%     L     desired framelength
%
%   Output parameters:
%     F     frame with additional parameter .cdim
%
%
%     `checkfudim` checks if all local frames in a 
%     fusion frame share the same dimension.
%
%     Example:
%     F1 = [1 0; 0 1];
%     F2 = [1 0 0; 0 1 0; 0 0 1];
%     FF1 = frame('gen',F1);
%     FF2 = frame('gen',F2);
%     G = frame('fusion',1,FF1,FF2);
%     G = checkfudim(G);
%
%
%   Started: 23.12.2021
%   Current: 04.11.2022
%
% Author: P. Balazs
% adapted to LTFAT: C. Hollomey
%
% Dependencies: LTFAT http://ltfat.org


complainif_notvalidframeobj(F,'MatrixRep');

%if nargin==1
%L = 160;
%end

if isfield(F, 'cdim')
    return
elseif ~isfield(F, 'type') || ~strcmp(F.type, 'fusion')
    error('Checkfudim only works for fusion frames');
end

for ii=1:F.Nframes
    localframe = frameaccel(F.frames{ii}, framelength(F.frames{ii}, L));
    FF=frsynmatrix(localframe,localframe.L);
    M = size(FF, 1);
    if ii > 2 && M ~= Mold
        F.cdim = nan;
        break
    else
        Mold = M;
    end
end

F.cdim = Mold;

==> code/figures2_to_4/framebounds.m <==
function [AF,BF]=framebounds(F,varargin);
%FRAMEBOUNDS  Frame bounds
%   Usage: fcond=framebounds(F);
%          [A,B]=framebounds(F);
%          [...]=framebounds(F,Ls);
%
%   `framebounds(F)` calculates the ratio $B/A$ of the frame bounds of the
%   frame given by *F*. The length of the system the frame bounds are
%   calculated for is given by `L=framelength(F,1)`.
%
%   `framebounds(F,Ls)` additionally specifies a signal length for which
%   the frame should work. The actual length used is `L=framelength(F,Ls)`.
%
%   `[A,B]=framebounds(F)` returns the frame bounds *A* and *B* instead of
%   just their ratio.
%
%
%   'framebounds` accepts the following optional parameters:
%
%     'fac'        Use a factorization algorithm. The function will throw
%                  an error if no algorithm is available.
%
%     'iter'       Call `eigs` to use an iterative algorithm.
%
%     'full'       Call `eig` to solve the full problem.
%
%     'auto'       Choose the `fac` method if possible, otherwise
%                  use the `full` method for small problems and the
%                  `iter` method for larger problems. 
%                  This is the default. 
%
%     'crossover',c
%                  Set the problem size for which the 'auto' method
%                  switches between `full` and `iter`. Default is 200.
%
%   The following parameters specifically related to the `iter` method: 
%
%     'tol',t      Stop if relative residual error of eighs is less than the
%                  specified tolerance. Default is 1e-9 
%
%     'maxit',n    Do at most n iterations in eigs. Default is 100.
%
%     'pcgtol',t   Stop if relative residual error of pcg is less than the
%                  specified tolerance. Default is 1e-6 
%
%     'pcgmaxit',n Do at most n iterations in pcg. Default is 150.
%
%     'p',p        The number of Lanzcos basis vectors to use.  More vectors
%                  will result in faster convergence, but a larger amount of
%                  memory.  The optimal value of `p` is problem dependent and
%                  should be less than *L*.  The default value chosen 
%                  automatically by eigs.
% 
%     'print'      Display the progress.
%
%     'quiet'      Don't print anything, this is the default.
%
%   See also: frame, framered

complainif_notenoughargs(nargin,1,'FRAMEBOUNDS');
complainif_notvalidframeobj(F,'FRAMEBOUNDS');

% We handle the container frames first
  if strcmp(F.type,'fusion')
      AF=0;
      BF=0;
      for ii=1:F.Nframes
          [A,B]=framebounds(F.frames{ii},varargin{:});
          AF=AF+(A*F.w(ii)).^2;
          BF=BF+(B*F.w(ii)).^2;
      end;
      AF=sqrt(AF);
      BF=sqrt(BF);
        
      return;
  end;    
  
  if strcmp(F.type,'tensor')
    AF=1;
    BF=1;
    for ii=1:F.Nframes
      [A,B]=framebounds(F.frames{ii},varargin{:});
      AF=AF*A;
      BF=BF*B;
    end;
    
    return;
  end;    
    
  definput.keyvals.Ls=1;
  definput.keyvals.maxit=100;
  definput.keyvals.tol=1e-9;
  definput.keyvals.pcgmaxit=150;
  definput.keyvals.pcgtol=1e-6;
  definput.keyvals.crossover=200;
  definput.keyvals.p=[];
  definput.flags.print={'quiet','print'};
  definput.flags.method={'auto','fac','iter','full'};
  
  [flags,kv]=ltfatarghelper({'Ls'},definput,varargin);
  
  F=frameaccel(F,kv.Ls);
  L=F.L;
  
  % Default values, works for the pure frequency transforms.
  AF=1;
  BF=1;
  
  % Simple heuristic: If F.g is defined, the frame uses windows.
  if isfield(F,'g')
      if isempty(F.g)
          error('%s: No analysis frame is defined.', upper(mfilename));
      end;
      g=F.g;
      op    = @frana;
      opadj = @frsyn;
  end;

  F_isfac = isfield(F,'isfac') && F.isfac;
  
  if flags.do_fac && ~F_isfac
    error('%s: The type of frame has no factorization algorithm.',upper(mfilename));
  end;
    
  if (flags.do_auto && F_isfac) || flags.do_fac
    switch(F.type)
     case 'gen'
      V = eig(g*g');
      %V=svd(g);% check for correct L, if V < L, add zeros
      %AF=min(V)^2;
      %BF=max(V)^2;
      AF=min(V);
      BF=max(V);
     case {'dgt','dgtreal'}
      [AF,BF]=gabframebounds(g,F.a,F.M,L); 
     case {'dwilt','wmdct'}
      [AF,BF]=wilbounds(g,F.M,L); 
     case {'filterbank','ufilterbank'}
      [AF,BF]=filterbankbounds(g,F.a,L);
     case {'filterbankreal','ufilterbankreal'}
      [AF,BF]=filterbankrealbounds(g,F.a,L); 
     case 'fwt'
      [AF,BF]=wfbtbounds({g,F.J,'dwt'},L);
     case 'wfbt'
      [AF,BF]=wfbtbounds(g,L);
     case 'ufwt'
      [AF,BF]=wfbtbounds({g,F.J,'dwt'},L,F.flags.scaling);
     case 'uwfbt'
      [AF,BF]=wfbtbounds(g,L,F.flags.scaling);
     case 'wpfbt'
      [AF,BF]=wpfbtbounds(g,L,F.flags.interscaling);
     case 'uwpfbt'
      [AF,BF]=wpfbtbounds(g,L,F.flags.interscaling,F.flags.scaling);
    end;  
  end;
  
  if (flags.do_auto && ~F_isfac && F.L>kv.crossover) || flags.do_iter
    
  
    if flags.do_print
      opts.disp=1;
    else
      opts.disp=0;
    end;
    opts.isreal = F.realinput;
    opts.maxit  = kv.maxit;
    opts.tol    = kv.tol;
    opts.issym  = 0;
    if ~isempty(kv.p)
       opts.p      = kv.p;
    end
    
    pcgopts.maxit = kv.pcgmaxit;
    pcgopts.tol = kv.pcgtol;

    % Upper frame bound
    frameop = @(x) F.frsyn(F.frana(x));
    BF = real(eigs(frameop,L,1,'LM',opts));
    
    % Lower frame bound
    frameop2 = @(x) F.frsyn(F.frana(x));
    invfrop = @(x) pcgwrapper(frameop2,x,pcgopts.tol,pcgopts.maxit);
    
    % Test convergence of pcg
    test = randn(L,1);
    if ~F.realinput, test = test +1i*randn(L,1); end
    [~,flag] = invfrop(test);
    
    % If PCG converges, estimate the smallest eigenvalue, otherwise assume
    % AF = 0;
    if ~flag
        AF = real(eigs(invfrop,L,1,'SM',opts));
    else 
        AF = 0;
    end

    
  end;
  
  if (flags.do_auto && ~F_isfac && F.L<=kv.crossover) || flags.do_full
    % Compute thee transform matrix.
    bigM=opadj(F,op(F,eye(L)));
    
    D=eig(bigM);
    
    % Clean the eigenvalues, we know they are real
    D=real(D);
    AF=min(D);
    BF=max(D);
  end;

  if nargout<2
    % Avoid the potential warning about division by zero.
    if AF==0
      AF=Inf;
    else
      AF=BF/AF;
    end;
  end;
  
end

% In order to mute pprinting out pcg progress
function [y,flag]=pcgwrapper(varargin)
[y,flag,dummyrelres,dummyiter] = pcg(varargin{:});
end

% The function has been written in this way, because Octave (at the time
% of writing) does not accept additional parameters at the end of the
% line of input arguments for eigs
function y=afun(x,F_in,op_in,opadj_in)
  persistent F;
  persistent op;
  persistent opadj;
  
  if nargin>1
    F     = F_in; 
    op    = op_in;
    opadj = opadj_in;
  else
    y=opadj(F,op(F,x));
  end;

end


==> code/figures2_to_4/fuana.m <==
function [proj,F] = fuana(F,f,varargin)
%FUANA fusion frame analysis operator
%
%   Input parameters:
%     F        fusion frame
%     f        input signal
%
%   Output parameters:
%     proj   projection
%     F      loop back of fusion frames
%
%
%   `fuana` does the fusion frame analysis, i.e 
%   $ p_j = (w_j \pi_{W_j} f )_j.$, where $(f)$ 
%   is the signal/ function, $w_j$ teh weights, 
%   $W_j$ the subspaces (spanned by the local frames).
%
%
%   Optional parameters:
%     'range',r   vector or scalar, only calculate a specific range of projections, i.e. the projection on $W_j$
%
% Started: 23.12.2021
% Last: 8.11.2022
%
% Author: P. Balazs
% adapted for LTFAT: C.Hollomey
%
% Dependencies: LTFAT http://ltfat.org
 
complainif_notvalidframeobj(F,'Fuana');

if ~strcmp(F.type, 'fusion')
    error('fuana only works for fusion frames');
end


definput.keyvals.range = [];
[~,kv]=ltfatarghelper({},definput,varargin);

if isfield(F, 'localdual')
    FD = F.localdual;
%    FD = framedual(F);
else    
    FD = framedual(F);
%    FD = fudualC(F);
end
L = length(f);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension (for now).');
elseif F.cdim ~= length(f)
    error('Local frames and signal do not fit.')
end

if ~isempty(kv.range)
    %start_idx = kv.range;
    %end_idx = kv.single;
    proj = cell(1, 1);
else
    %start_idx = 1;
    %end_idx = F.Nframes;
    kv.range = 1:F.Nframes;
    proj = cell(F.Nframes, 1);
end

cnt = 1;
%for ii=start_idx:end_idx
for ii=1:numel(kv.range)
    jj = kv.range(ii);
    c = frana(F.frames{jj},f);
    c= flip(F.w(jj))*c;
    proj{cnt} = frsyn(FD.frames{jj}, c);    
    cnt = ii+1;
end


==> code/figures2_to_4/fudual.m <==
function FfD = fudual(F, L)
%FUDUAL dual fusion frame
%
%   Input parameters:
%     F     frame of which to calculate the dual
%
%   Output parameters:
%     FfD   the dual frame
%
%   `fudual` calculates the dual of the fusion frame operator.
%   it differs from framedual, which calculates the dual of each single
%   frame and inverts the weights to create a fusion frame (and stores
%   them in a separate variable
%
% Started 15.01.2022
% Last 22.02.2022

complainif_notvalidframeobj(F,'Fudual');

F = checkfudim(F, L);

if ~strcmp(F.type, 'fusion')
    error('fudual only works for fusion frames');
end

if isfield(F, 'frameoperator')
    Sf = F.frameoperator;
else
   Id = eye(F.cdim);
   c = fuana(F,Id);
   Sf = fusyn(F,c);
   F.frameoperator = Sf;
end


for ii=1:F.Nframes
    G = frsynmatrix(F.frames{ii}, F.cdim);
    G = cell2mat(Sf)\G; %supposedly more efficient than G = inv(Sf)*G;
    eval(sprintf("G_%i = frame('gen',G);",ii));
    if ii == 1 
         fusionstring = "G_1";
    else
        fusionstring = sprintf("%s, G_%i",fusionstring, ii);
    end
end
%weights could probably be passed directly
FfD = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
FfD.w = F.w; %weights are just the same


==> code/figures2_to_4/fusion_frame_script.m <==
%reproduce Figures 2, 3, and 4 from the Chapter 
% "A Survey of Fusion Frames in Hilbert Spaces"
%
% dependencies: LTFAT development branch: fuframes
%               vectarrow function (Fig2)

clear all;
%select Figure to reproduce
reproduce = 'Fig2';
%reproduce = 'Fig3';
%reproduce = 'Fig4';
%reproduce = 'Fig5';


switch reproduce
    case 'Fig2'
        frametypes = {{'Fig2'}};
        plottype = '3D';
    case 'Fig3'
        frametypes = {{'Fig3'}};
        plottype = '3D';
    case 'Fig4'
        frametypes = {{'Fig4'}};
        plottype = '2D';
    case 'Fig5'
        frametypes = {{'Fig5'}};
        plottype = [];
    otherwise
        frametypes = 'demo_frames';
        plottype = 'overlap';
end

if strcmp(plottype, 'overlap')
    overlap = [0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25;...
               0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25];
    overlap = overlap';
else
    overlap = [];
end

[F, L] = generate_fusionframes(frametypes, overlap);

switch reproduce
    case 'Fig2'
        %vector to be projected
        f = [-0.1 -0.5 -0.1];
        %view angle [deg]
        view_az = 70;
        view_el = 40;
        plotfigure2(F, f, view_az, view_el);
        
    case 'Fig3'
        FD = fudual(F, L);
        %view angle [deg]
        view_az = 115;
        view_el = 350;
        %figure;
        subplot(1,2,1);
        plotfigure3(FD, view_az, view_el);
        title('The original fusion frame')
        subplot(1,2,2);
        plotfigure3(F, view_az, view_el);  
        title('The dual fusion frame');
        
    case 'Fig4'
        G=checkfudim(F, L);
        t=0:1/(L-1):1; f=4; x=sin(2*pi*f*t);
        
        h = fuana(G, x);
        %arrange the vectors...
        y = [h{1}'; h{2}'; h{3}'; h{4}'; h{5}'; h{6}'; h{7}'; h{8}'];
        z = [norm(h{1})'; norm(h{2})'; norm(h{3})';...
            norm(h{4})'; norm(h{5})'; norm(h{6})';...
            norm(h{7})'; norm(h{8})];
        
        figure;
        imagesc(y);
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        figure;
        imagesc(z)
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        
    case 'Fig5'
        addpath('./figure5')
        figure5;
end
fu_coeff = fuana(G,f);

==> code/figures2_to_4/fusyn.m <==
function [f,F] = fusyn(F,coeff,varargin)
%FUSYN calculates the fusion frame synthesis operator
%
%   Input parameters:
%     F        fusion frame
%     coeff    coeffcients, given as coeff{1} .. coeff{N}, for each 
%              element in C^L, where L = F.cdim and N= G.Nframes.
%              (can also be a LxN array)
%
%   Output parameters:
%     f   synthesized signal 
%     F   loop back of usion frames
%
%
%   `fusyn` Construct the fusion synthesis operator, i.e. 
%   $\sum \limits_i w_i \pi_{W_i} f_i $, where f_i = coeff{i}.
%   We calculate
%   $ f = \sum \limits_{l = 1}{N} w_l \pi_{W_l} f_l , $, where $(f_l)$ 
%   are the coefficients, $w_l$ the weights, $W_l$ the subspaces
%   (spanned by the local frames).
%
%
%   Optional parameters:
%     'projections'   Turn the projection off (Default: 0), i.e. 
%                     $\sum \limits_i w_i f_i $
%
%     'operator'      can be 'square' or 'frameoper': Square the weights. 
%                     $\sum \limits_i w_i^2 \pi_{W_i} f_i $
%                     We are considering \ell^2(H) as coefficient space, 
%                     so this is equivalent to the frame operator, if we 
%                     use f_i = f.
%
%
% Started: 23.12.2021
% Current: 22.02.2022
%
% Author: P. Balazs
%
% Dependencies: LTFAT http://ltfat.org
%
% Copyright : (c) Acoustics Research Institute, Austrian Academy of
%              Science
%              http://www.kfs.oeaw.ac.at
%
%              Permission is granted to modify and re-distribute this
%              code for non-commercial usage in any manner as long as this
%              notice is preserved. For research please cite the paper [1]. 
%              All standard disclaimers apply.
%
% [1] P. Balazs, M. Shamsabadi, A. Arefijamaal, G. Chardon, "Representation
% of Operators Using Fusion Frames", submitted, 2022


complainif_notvalidframeobj(F,'Fusyn');

if iscell(coeff)
    N_coeff = size(coeff);
    dim_coeff = length(coeff{1});
elseif ismatrix(coeff)
    [dim_coeff,N_coeff] = size(coeff);
    coeff = mat2cell(coeff,dim_coeff,ones(1,N_coeff));
else
    error("The input of fusyn has to be a cell or an array.")
end


definput.flags.projections = {'no_proj', 'proj'};
definput.flags.operator = {'frameoper', 'square'};
[flags,~]=ltfatarghelper({},definput,varargin);
%do_proj = 1;
% Apply the projection, i.e
% $ T_W f_i = sum \limits_i w_i \pi_{W_i} f_i


if ~strcmp(F.type, 'fusion')
    error("Function \'fusyn\' only works for fusion frames");
end
L = size(coeff, 1);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension for the synthesis.');
elseif F.cdim ~= dim_coeff
    error('Dimension of fusion frame and coefficeints do not fit.')
end

if F.Nframes ~= N_coeff
    error("Number of Frames in Fusion Frame and coefficient do not match.")
end


for ii = 1:length(coeff)
     if flags.do_proj
          fff = coeff{ii}; % Only for debugging: Seperation
          ddd = fuana(F,fff,'single',ii);
          if flags.do_square
                ddd = (F.w(ii)).^2*ddd;
          end
          % $= w_i \pi_{W_i} f_i$
     else 
          % $= w_i f_i $
          ddd = F.w(ii).*coeff{ii};
          if flags.do_frameoper
            ddd = {F.w(ii).*ddd};
          end
     end

    if ii ~= 1 
        if length(coeff{ii}) == lll
            f = f{1} + ddd{1};%this is not slower than the cellfun
            if ~iscell(f)
                f={f};
            end
        else 
            error('Dimensions do not match!')
        end
    else
        lll = length(coeff{ii});
        f = ddd;
    end
end

==> code/figures2_to_4/generate_fusionframes.m <==
function [F,L] = generate_fusionframes(frametypes, varargin)
%GENERATE_FUSIONFRAMES demo function to initialize fusion frames
%
%   Usage: G = generate_fusionframes(frametypes, L)
%          G = generate_fusionframeC('paper', L,num_local,red,varargin)
%
%   Input parameters:
%     frametypes     array comprising the frame types
%     L              desired frame length
%
%   Output parameters:
%     G          the fully initialized fusion frame
%     L          length of the fusion frame
%     fs         sampling frequency
%
%   Optional parameters:
%     fs         sampling frequency; default: 44100 Hz
%     weights    default: uniform
%     init       initialisation type
%     L          frame length
%     red        redundancy, K/L per default
%
%   generate_fusionframes can be used to quickly initialize a range of
%   fusion frames. To reproduce the frames used in the review chapter
%   "A Survey of Fusion Frames in Hilbert Spaces", {'Fig2'}, {'Fig3'},
%   {'Fig4'} can be passed as input parameters.
%
%   Moreover, the following frames can be generated:
%     DGT
%     WMDCT
%     FWT
%     DST I
%     RANDOM, RANDOM_U
%     MIN, MIN_U
%     ONB
%     basis
%     FF_EX13_1, FF_EX13_1_u, FF_EX13_1_un
%     big
%     Mitra
%     another_R_three_u, another_R_three
%     structured



num_local = numel(frametypes);

definput.keyvals.fs = 44100;
definput.keyvals.weights = ones(num_local-1,1);
definput.flags.init = {'init', 'full'};
definput.keyvals.L = 10;
definput.keyvals.red = num_local/definput.keyvals.L;
%[flags,kv]=ltfatarghelper({},definput,varargin);

frame_args = frametypes(2:end);
framestring = [];
fixedlength = 0; %some frames -the generic ones- have fixed length in this
                 %case, LTFAT can not easily be accessed
outstring = [];
F = [];
kv.weights = [];

for ii = 1:num_local
    ftype = frametypes{ii};
    if ~iscell(ftype)
        ftype = {ftype};
    end 
    frame_args = ftype(2:end);
    switch ftype{1}
        case 'dgt'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 20;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.a = frame_args{2};
            else
                definput.keyvals.a = 10;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.win = frame_args{3};
            else
                definput.keyvals.win = 'gauss';
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i, %i', kv.win, kv.a, kv.M);
        case 'wmdct'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 80;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i', 'gauss', kv.M);
        case 'fwt'
            if size(frame_args,2) > 0
                definput.keyvals.wl = frame_args{2};
            else
                definput.keyvals.wl = 'db8';
            end
            if size(frame_args,2) > 1
                definput.keyvals.J = frame_args{2};
            else
                definput.keyvals.J = 8;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i',  kv.wl, kv.J);
        case 'dsti'
            if size(frame_args,2) > 0
                definput.keyvals.L = frame_args{1};
            else
                definput.keyvals.L = 20;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('%i', eye(kv.L));
        case {'random','random_u'}

            if size(frame_args,2) > 0
                definput.keyvals.Lr = frame_args{1};% length
            else
                definput.keyvals.Lr = 3;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.M = frame_args{2};% how many local frames
            else
                definput.keyvals.M = 3;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.red = frame_args{3};% red = varargin{3};% {min, max}
            else
                definput.keyvals.red = {0.25 0.75};
            end

            [~,kv]=ltfatarghelper({},definput,varargin);
            
            if numel(kv.red) == 1
                mmm = kv.red{1};
                MMM = mmm{1};
            elseif numel(kv.red) == 2
                mmm = kv.red{1};
                MMM = kv.red{2};
            end

            outstring = [];
            for ll = 1:kv.M
                rrr = rand(1,1)*(MMM - mmm) + mmm;
                g = rand(kv.Lr,floor(rrr*kv.Lr))'-1/2;
                
                eval(sprintf("F_%i = frame('gen', g');",ll));

                if ll == 1
                   fusionstring = "F_1";
                else
                    fusionstring = strcat(fusionstring, sprintf(", F_%i",ll));
                end
                
            end
            if strcmp(ftype{1}, 'random')
                kv.weights = rand(1,1);
            end
            ftype{1} = 'gen';
            %outstring = 'g';
            F = eval(sprintf("frame('fusion',kv.weights,%s);",fusionstring));
            fixedlength(ii) = 1;
            
         case {'min','min_u'}
            F_1 = frame('gen',[0 1]');
            F_2 = frame('gen',[1 0]');
            if strcmp(ftype{1}, 'min_u')
                % uniform
                weights = ones(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'ONB'

            F_1 = frame('gen', [1 0 0 0 0 0; 0 1 0 0 0 0]');
            F_2 = frame('gen', [0 0 1 0 0 0; 0 0 0 1 0 0]');
            F_3 = frame('gen', [0 0 0 0 1 0; 0 0 0 0 0 1]');
            
            weights = ones(1, 3);
        
            F = frame('fusion', weights, F_1,F_2,F_3);
            fixedlength(ii) = 1;
        
        case 'basis'
            L = 5;
            SR = 1;
    
            FFF = [ 1 0 1 0 0; 0 0 0 1 1];
    
            F_11 = frame('gen', FFF');
            F_11.descr = '2-dimensional basis';
            fusionstring = 'F_11';
    
            FFF = [ 0 0 1 1 1; 1 0 0 0 1; 0 1 0 0 1];
    
            F_12 = frame('gen', FFF');
            F_12.futype = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_12");
    
            FFF = [ 1 0 0 0 0; 0 0 1 0 0];
    
            F_21 = frame('gen', FFF');
            F_21.descr = '2-dimensional ONB';
            fusionstring = strcat(fusionstring, ", F_21");
    
            FFF = [1 1 1 1 1; 1 0 1 0 1; 0 1 1 1 0];
    
            F_22 = frame('gen', FFF');
            F_22.descr = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_22");
        
            F = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
            fixedlength(ii) = 1;
            
        case {'FF_EX13_1','FF_EX13_1_u','FF_EX13_1_un'}
        % Example 13.1 from Finite Frames Book 
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 0 0; 0 1 0]');
            F_2 = frame('gen', [0 1 0; 0 0 1]');

            if ftype == 'FF_EX13_1_n' || ftype == 'FF_EX13_1_un' 
            % just put a negative sign 
                F_2 = frame('gen', [0 -1 0; 0 0 1]');
            end

            if ftype == 'FF_EX13_1' || ftype == 'FF_EX13_1_n' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'big'
            disp('calculations with the ''big'' frame may take a while...')
            L = 4*1024;% overall length    
            SR = 44100;% assumed sampling rate
       
            a = 64;
            M = 1024;
            F = frame('dgt',{'hann',512}, a, M);
            % DGTREAL does not work as this is non-linear
            FFF = frsynmatrix(F,L);
            size(FFF);
    
            F_11 = frame('gen', FFF);
            F_11.futype = 'Gabor Sub-System with Hanning window, a = 64, M = 1024';
            fusionstring = 'F_11';
            % -----------------
            F = frame('fwt','db8',10);
            FFF = frsynmatrix(F,L);
            F_12 = frame('gen', FFF);
            F_12.futype = 'Wavelet system with Daubechies wavelet of order 8; 10 iterations';
        
            fusionstring = strcat(fusionstring, ', F_12');
       
            % ----------------------------------
            F = frame('dft');
            FFF = frsynmatrix(F,L);
            F_13 = frame('gen', FFF);
            F_13.futype = 'Pure frequencies';
    
            fusionstring = strcat(fusionstring, ', F_13');
            % ------------------------------------
            FFF = rand(L,L);
            F_21 = frame('gen',FFF);
            F_21.futype = 'Random frame UNIFORM (0,1)';
    
            fusionstring = strcat(fusionstring, ', F_21');
            % ---------------------------------------
            F = frame('dgt','gauss',128,512);
    
            FFF = frsynmatrix(F,L); 
            F_22 = frame('gen',FFF);
            F_22.futype = 'Gabor Frame with Gaussian window, a = 128 and M = 512';
    
            fusionstring = strcat(fusionstring, ', F_22');
    
            % ------------------------------------------   
            F = frame('dctii');
            FFF = frsynmatrix(F,L); 
       
            F_23 = frame('gen',FFF);
            F_23.futype = 'Discrete Cosinus Transform';
    
            fusionstring = strcat(fusionstring, ', F_23');
            % --------------------------------------------
         
            FFF = randn(L,L);
            F_31 = frame('gen',FFF);
            F_31.futype = 'Random frame, normal distributed';
            fusionstring = strcat(fusionstring, ', F_31');
            % ------------------------------------------
        
            F = frame('dgt','gauss',32,1);
            FFF = frsynmatrix(F,L); 
            F_32 = frame('gen',FFF);
            F_32.futype = 'Frames of translates with Gaussian';
    
            fusionstring = strcat(fusionstring, ', F_32');
            % ------------------------------------------
    
            F = frame('identity');
            FFF = frsynmatrix(F,L); 
            rrr = rand(L);
            FFF = FFF*diag(rrr);
    
            F_33 = frame('gen',FFF);
            F_33.futype = 'Standard Basis with random weights';
    
            fusionstring = strcat(fusionstring, ', F_33');
            % ------------------------------------------
       
            F = eval(sprintf("frame('fusion',1,%s)",fusionstring));
            
        case 'Mitra'
            L = 6;
            SR = 1;
    
            F_1=frame('gen',[1 1 0; 1 -1 0; 0 0 1; 0 0 0; 0 0 0; 0 0 0]);
            F_2=frame('gen', [0 0 0; 0 0 0; 1 1 0; 1 -1 0; 0 0 1; 0 0 0]);
            F_3=frame('gen', [0 0; 0 0; 0 0; 0 0; 0 0; 0 1]);
    
            F = frame('fusion',1,F_1,F_2,F_3);
            fixedlength(ii) = 1;
            
        case {'another_R_three_u','another_R_three'}
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 -1 2; -1 2 1]');
            F_2 = frame('gen', [2 1 -2; -1 0 1]');

            if ftype == 'another_R_three' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case {'Fig2', 'Fig3'}
            F_1 = frame('gen', [1 0 0; 0 1 0.5]');
            F_2 = frame('gen', [1 1 0; 0 0 1]');
            L = 3;
            kv.weights = ones(2,1);
            F = frame('fusion',kv.weights,F_1,F_2);
            fixedlength(ii) = 1;
            
        case 'Fig4'
            L = 105;
            F = generate_fusionframes({'random'}, 'Lr', L, 'M', 8);
            
        case 'structured'
            frametypes = {'dgt', 'wmdct', 'dwilt', 'fwt'};
            %frametypes = {'dwilt', 'dsti', 'fwt'};
            %, 'gen'};
            framenumber = 6;
            L = 128;
            fusionstring = cell(framenumber, 1);
            framestring = [];
            weights = ones(framenumber,1);
            for ii = 1:framenumber
                %generate single frames
                rand_idx = [4 1 1 4 4 1];
                %rand_idx = [3 1 2 1 2 3];
                g=randn(L, L);
                g=0.25*g./max(g);
                fusionstring{ii} = [frametypes{rand_idx(ii)},',', rand_pars(frametypes{rand_idx(ii)})];
                eval(sprintf('F_%i = frame(''%s'', %s);',ii, frametypes{rand_idx(ii)},...
                rand_pars(frametypes{rand_idx(ii)})));
                framestring = strcat(framestring, sprintf(", F_%i",ii));
            end

            fstring = framestring{1};
            F = eval(sprintf("frame('fusion',weights,%s);",fstring(2:end)));
        
        otherwise
            %disp('unrecognized frame type - not yet implemented');
            %outstring = [];
            F = [];
            L = [];
            return;
    end
    if ~isempty(outstring)
        eval(sprintf('F_%i = frame(''%s'', %s);',ii, ftype{1}, outstring));
    end
    localframe_name{ii} = ftype{1};
    if ii == 1
        framestring = strcat(framestring, sprintf("F_%i",ii));
    else
        framestring = strcat(framestring, sprintf(", F_%i",ii));  
    end
end

if isempty(F)
    F = eval(sprintf("frame('fusion',kv.weights,%s);",framestring));
end

for kk = 1:num_local
    if fixedlength(kk)
        F.frames{kk}.fixedlength = 1;
    end
end
F.futype = localframe_name;

%if flags.do_full
 %   if any(fixedlength) == 1
 %       disp('fixed length local frame. full init not yet possible in this config.');
 %       return;
 %   end
    %F = checkfudimC(F, kv.L);
%    F = frameaccel(F, kv.L);
end

function outstring = rand_pars(instring)

switch instring
    case 'dgt'
        outstring = sprintf('''%s'', %i, %i', 'gauss', 10, 40);
    case 'dwilt'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'wmdct'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'fwt'
        outstring = sprintf('''%s'', %i',  'db8', 8);
    case 'cqtfb'
        outstring = sprintf('%i,%i,%i, %i, %i', 44100,40, 10000, 8, 160);
        %('cqtfb',fs,fmin,fmax,bins,Ls,...)
    case 'dsti'
        outstring = sprintf('%i', eye(10));
    case 'gen'
        outstring = sprintf('%s', 'g');
    otherwise
        disp('unrecognized frame type - pars not yet implemented');
        outstring = [];
end

end


==> code/figures2_to_4/plotfigure2.m <==
function [a, x] = plotfigure2(G, f, viewx, viewy)
%PLOTFIGURE2 Fusion Frame in 3D
%
%   plots the projection of a vector on a fusion frame system
%   reproduces in its default configuration Figure 2 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%   Dependencies: vectarrow from
%                 'Plot 2D/3D Vector with Arrow' by Rentian Xiong 
%                 http://www.mathworks.com/matlabcentral/fileexchange/loadFile.do?objectId=7470&objectType=file
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022


transp = 0.25; % Make the surfaces transparent? 
text_distance = -0.05;
text_distance2 = -0.1;
plotlocal = 1;

borderX = 2;
borderY= 2;

color1 = [0 0.9 0; 0.9290 0.6940 0; 0.1 0.9 0.1; ];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980; 1, 0.6, 0.6; 1, 1, 0.6];
color3 = [0.4 0.4 0.4; 0.4 0.4 0.4];


% Do fusion frame analysis
fu_coeff = fuana(G,f);

%TODO: confirm projection directions => check!
hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes

    g1 = G.frames{ii}.g(:,1);
    g2 = G.frames{ii}.g(:,2);

    normal = cross(g1, g2);
    if normal(3) ~= 0
        Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
        surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(2) ~= 0
        Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
        surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(1) ~= 0
       Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
       surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    else
        error('NO!');
    end

   
    v_new = fu_coeff{ii};

    v = v_new;
   
    qH = quiver3(0,0,0,v(1),v(2),v(3),'Color',color3(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
    text_text = char(sprintf('p_%i',ii));
    if ii == 1
    text(v(1)+0.2, v(2)+text_distance-0.15, v(3)+text_distance2+0.25, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    else
    text(v(1)-0.3, v(2)+text_distance, v(3)+text_distance2, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    end
    
    qH.LineStyle = '-';
    qH.LineWidth = 2;


    %plot the projections
    [~, M] = size(G.frames{ii}.g);
    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));

            text(G.frames{ii}.g(1,jj)+text_distance+0.0,G.frames{ii}.g(2,jj)-0.0+text_distance+0.04,...
                    G.frames{ii}.g(3,jj)+text_distance+0.2,...
                text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
        end
    end
    
end
%plot f
%vectarrow(zeros(3,1),f);
 quiver3(0,0,0,f(1),f(2),f(3),'Color','k','LineWidth',2,'MaxHeadSize',1.5);
     
   text(f(1)+text_distance2-0.07, f(2)+text_distance2+0.1, f(3)+text_distance2, 'f','Fontsize', 24,'Color','k', 'FontWeight', 'bold')



a = gca;
a.View = [viewx viewy];

==> code/figures2_to_4/plotfigure3.m <==
function [a, x] = plotfigure3(G, viewx, viewy, dist, dist2)
%PLOTFIGURE3 Fusion Frame in 3D
%
%   plots a fusion frame (synthesis matrix) and its local 
%   frames along with its dual.
%   reproduces in its default configuration Figure 3 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022

plotlocal = 1; % Also plot the local frames? 
transp = 0.25; % Make the surfaces transparent? 
text_distance = 0.05;
text_distance2 = 0.15;
borderX = 2;
borderY= 2;

color1 = [0 0.9 0; 0.9290 0.6940 0];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980];

hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes
    % Z = Ebene 
    if 1 == 1
        normal = cross(G.frames{ii}.g(:,1),G.frames{ii}.g(:,2));
        if normal(3) ~= 0
            Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
            surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(2) ~= 0
            Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
            surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(1) ~= 0
           Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
           surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        else
            error('NO!');
        end
        % Plote the normal vector
        % quiver3(0,0,0,normal(1),normal(2),normal(3));
    end     
    [~, M] = size(G.frames{ii}.g);

    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));
            %text(G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),text_text,'Fontsize', 20,'Color',color2(ii,:))
            if jj == 1   
                %if ii == 1
                text(G.frames{ii}.g(1,jj)+dist+0.2,G.frames{ii}.g(2,jj)+dist2+0.1,...
                    G.frames{ii}.g(3,jj)+0,...
                    text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
                 %               else
%                 text(G.frames{ii}.g(1,jj)-0.35,G.frames{ii}.g(2,jj)+0,...
%                     G.frames{ii}.g(3,jj)+0,...
%                     text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
%                 end

            else
                if ii== 1
                text(G.frames{ii}.g(1,jj)+dist2,G.frames{ii}.g(2,jj)+dist2,...
                    G.frames{ii}.g(3,jj)+0,...
                    text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
                else
                                text(G.frames{ii}.g(1,jj)+dist,G.frames{ii}.g(2,jj)+dist2,...
                    G.frames{ii}.g(3,jj)+0,...
                    text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
                end

            end
            
        end
    end
    
end
a = gca;
a.View = [viewx viewy];

==> code/figures2_to_4/vectarrow.m <==
function vectarrow(p0,p1)
%Arrowline 3-D vector plot.
%   vectarrow(p0,p1) plots a line vector with arrow pointing from point p0
%   to point p1. The function can plot both 2D and 3D vector with arrow
%   depending on the dimension of the input
%
%   Example:
%       3D vector
%       p0 = [1 2 3];   % Coordinate of the first point p0
%       p1 = [4 5 6];   % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%       2D vector
%       p0 = [1 2];     % Coordinate of the first point p0
%       p1 = [4 5];     % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%   See also Vectline
%   Rentian Xiong 4-18-05
%   $Revision: 1.0
%   Modified display properties: C.Hollomey (Nov. 2022
%
%   This file can in its original form be retrieved from
%   https://de.mathworks.com/matlabcentral/fileexchange/7470-plot-2d-3d-vector-with-arrow

  if max(size(p0))==3
      if max(size(p1))==3
          x0 = p0(1);
          y0 = p0(2);
          z0 = p0(3);
          x1 = p1(1);
          y1 = p1(2);
          z1 = p1(3);
          plot3([x0;x1],[y0;y1],[z0;z1], 'k', 'LineWidth', 3);   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.6;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          hw = [z1-alpha*p(3);z1;z1-alpha*p(3)];
          
          hold on
          plot3(hu(:),hv(:),hw(:), 'k', 'LineWidth', 3)  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          zlabel('z')
          hold off
          %text(hu, hv, hw, 'vector')
           text(p1(1)-0.05,p1(2)-0.05,p1(3)-0.05, 'f','Fontsize', 24, 'FontWeight', 'bold')
      else
          error('p0 and p1 must have the same dimension')
      end
  elseif max(size(p0))==2
      if max(size(p1))==2
          x0 = p0(1);
          y0 = p0(2);
          x1 = p1(1);
          y1 = p1(2);
          plot([x0;x1],[y0;y1], 'LineWidth', 4, 'k');   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.4;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          
          hold on
          plot(hu(:),hv(:), 'LineWidth', 4, 'k')  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          hold off
      else
          error('p0 and p1 must have the same dimension')
      end
  else
      error('this function only accepts 2D or 3D vector')
  end
  
 

==> code/fusiogram/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);

if numel(Lrow) == 1
    Lrow = Lrow*ones(nrows*ncols, 1);
end

if numel(Lcol) == 1
    Lcol = Lcol*ones(nrows*ncols, 1);
end

s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
Lcol = reshape(Lcol, nrows, ncols);
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + Lrow(ii) -foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 + Lrow(ii);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + Lcol(jj,ii);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    Lcol(jj,ii)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    Lcol(jj,ii);
            end
        end
   end

end



==> code/fusiogram/local_fusiogram.m <==
clear all

fbounds = 1;%calculate frame bounds 1...yes/0...no
%(framebound parameters are partly hard-coded to the default setup)


%% input signal
L = 384;
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
x = zeros(L,1);
sig = sin(2*pi*fc*t)+sign +x;
sig(320:325) = 2;

%% frames and their layout
% frame parameters
M = L/8;
a = 16;
J = 6;
dgtred = M/a;

% layout parameters
nrows = 2; 
ncols = 3;
toverlap = 0.1;
foverlap = 0.1;

%order of the tiles
F.type{1} = 'wl';
F.type{2} = 'dgt';
F.type{3} = 'dgt';
F.type{4} = 'wl';
F.type{5} = 'wl';
F.type{6} = 'dgt';

Lcol = L/ncols; %length of one column
Lrow = L/(2*nrows);%length of one row (half, to display only positive f)
toverlap = floor(toverlap*Lcol)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lrow)*ones(1,nrows*ncols);


%get the indices for the display of overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = ...
    get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);


%expand the synthesis matrix on the t-f plane for later display
%local_dgt_raw...the raw t-f values
%local_dgt_tiles...t-f values, with interpolated f-values
[local_dgt_raw, local_dgt_tiles, F_dgt] = ...
    mapdgt(sig, a, M);

%pick the dgt frame sequences from the DGT synthesis matrix
fseq = test_pick_dgt;

%display only the positive frequencies
local_dgt_tiles = local_dgt_tiles(1:L/2, :);
local_dgt_raw = local_dgt_raw(1:L/2, :);

[local_wl_raw, local_wl_tiles, F_wl] = ...
    mapfwt(sig, J);


%% cut out the tiles
ct=1;
for kk = 1:nrows*ncols
    if strcmp(F.type{kk}, 'dgt')
        %we have 3 types of display...
        %...the interpolated one...
        F.tiles{kk} = local_dgt_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        %...the raw t-f points...
        F.raw{kk} = local_dgt_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        %...the norms per tile...
        z=F.raw{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            fmat{kk} = fseq{ct};
            ct = ct+1;
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end
                
    elseif strcmp(F.type{kk}, 'wl')
        %...and the same as above for the wavelets
        F.tiles{kk} = local_wl_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_wl_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.raw{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: fwt
            %picking the frame elements for the wavelet basis...
            s_idx1 = [65 0 0 129 193 0];
            e_idx1 = [128 0 0 192 256 0];
            fmat{kk} = F_wl(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
            fmat{kk} = fmat{kk}';
        end

    else
        disp('not implemented.')
    end
    
end

%% assemble the representation

representation = nan(max(end_idx2), max(end_idx1));
representation_raw = nan(max(end_idx2), max(end_idx1));
representation_norm = zeros(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));
averagenorm = zeros(max(end_idx2), max(end_idx1));


for ii = 1: nrows*ncols
    x = F.tiles{ii};
    z = F.raw{ii};
    y = F.norms{ii}.*ones(size(F.tiles{ii}));
    xf = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
            representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
            averagenorm(f_i, t_i) = averagenorm(f_i, t_i) + 1;
             %nan+int = nan; therefore, distinguish here to be able to add up  
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i) + z(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                representation_raw(f_i, t_i) = z(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                representation_raw(f_i, t_i) = nan;
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

%average over points that contain more than one frame element
averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;
fusioraw = representation_raw./averagetmp;
representation_norm = representation_norm./averagenorm;

%% interpolate the nans
ct = 0;
cmat_interp = fusiotmp(1:end,:);
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        %interpolate along the second dimension, i.e. per row
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

if sum(sum(isnan(cmat_interp)))
    disp('interpolation did not remove all nans')
end


if fbounds

%calculate the frame bounds of the global frame...
        H1 = [fmat{1}; fmat{2}; fmat{3}; fmat{4}; fmat{5}; fmat{6}];
        H = frame('gen', H1);
        [ah, bh] = framebounds(H);
        sprintf('global frame bound ratio: %i', bh/ah)  
%...and the frame bounds of the fusion frame
        for ii=1:nrows*ncols
            %fmat{ii}=fmat{ii}.';
            eval(sprintf('F_%i = frame(''gen'', fmat{ii});', ii));
        end
        fusionframe = frame('fusion', ones(nrows*ncols,1), F_1, F_2, F_3, F_4, F_5, F_6);
        [A0, B0] = framebounds(fusionframe);
        sprintf('fusion frame bound ratio: %i', B0/A0)
end

fusio = cmat_interp;


%% plots

figure
%plot the fusiogram
disp1 = log(fusio(1:end,1:end));
normc = abs(max(max(disp1(~isinf(disp1)))));
imagesc((1*abs(log(fusio(1:end,1:end))+normc*ones(size(disp1)))))
colorbar
colormap(flipud(hsv))
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)

figure
%plot the raw data
imagesc((abs((representation_raw./averagetmp))./max(abs(representation_raw./averagetmp))))
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)


figure;
%plot the input signal
plot(sig, 'LineWidth', 2)
hold on
grid on
plot(wind, 'LineWidth', 2)
xlabel('Time [samples]', 'Fontsize', 48)
xlim([0 3*Lcol])
vv = max(abs(sig));
ylim([-1.1*vv 1.1*vv])
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Amplitude [au]', 'Fontsize', 48)
    
figure;
%plot the norms
imagesc(representation_norm)
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

==> code/fusiogram/mapdgt.m <==
function [f, f_interp, F_dgt] = mapdgt(sig, a, M)
%MAPDGT expands discrete Gabor coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     a          downsampling factor in time
%     M          number of frequency channels
%
%   Output parameters:
%     f          the expanded Gabor frame
%     f_interp   the interpolated expanded Gabor frame
%     F_dgt      the frame synthesis matrix
%
%   `mapdgt` constructs the t-f plane from the DGT synthesis matrix
%   accounting for unreachable points.

L = length(sig);

F_1d = frame('dgt', 'gauss', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f(jj) = F_dgt(jj,:)*sig;
    end
end
fi = reshape(f, M, L/a);%here, we have all the reachable points

%now, we expand to the whole t-f plane
ct = 1;
test = zeros(L, L);
for ii = 1:L/M:L+1
    test(ii,:) = upsample(fi(ct,:), a);
    test(test==0) = nan;
end
f = test(1:L, :);

ct = 1;
testin = nan(L, L);
for ii = 1:L/M:L
    testin(ii:ii+L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+L/M]),1);
    testin(testin==0) = nan;
    ct = ct + 1;
end
f_interp = testin;
      
F_dgt = F_dgt.';

==> code/fusiogram/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)
%MAPFWT expands fast wavelet transform coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     J          iteration depth of the wavelet tree
%
%   Output parameters:
%     fmat          the expanded wavelet frame
%     framemat      the interpolated expanded wavelet frame
%     F_wl          the frame synthesis matrix
%
%   `mapfwt` expands the fwt coefficients to the whole time-frequency plane

L = length(sig);

F_2d = frame('fwt', 'db8', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';



for ii = 1:J
    %f(ii) = 3*L/2^log2(ii);
        f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);


for jj = 1:L

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J+1
    fmat(round(f(ii)/2), :) = g1(ii,:);
end

%interpolate frequencies
framemat = nan(L/2,L);
ct = 1;
for ii = 1:J+1
    while floor(f(ii)/2) > ct
    framemat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end

framemat(ct:end,:) = repmat(g1(end,:), ceil(numel(ct:size(framemat,1))), 1);

==> code/fusiogram/test_pick_dgt.m <==
function fseq = test_pick_dgt
%this function is a helper function for calculating the DGT indices
%for picking frame elements of DGT synthesis matrices.

%clear all;
L = 384;
debug = 1; %set to one for plots

M = 48;
a = 16;
N = L/a;

F_1d = frame('dgt', 'gauss', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

% frame layout
nrows = 2; 
ncols = 3;
%toverlap = 0.1;
%foverlap = 0.1;


%% input signal

if debug
    fs = L;                   % samples per second
    dt = 1/fs;                % seconds per sample
    tstop = 1;
    t = (0:dt:tstop-dt)';     % seconds

    fc = 48;    
    wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
    sig = randn(L,1);
    sign = sig.*1.*wind;
    x = zeros(L,1);
    sig = sin(2*pi*fc*t)+sign +x;
    sig(320:325) = 2;
end


idxvec1 = reshape(ones(N,1), N/ncols, ncols); %ones
idxvec2 = reshape(0:M:M*N-1, N/ncols, ncols);
idxvec3 = reshape(M/(2*nrows).*ones(N,1), N/ncols, ncols);

ct = [2 1 2];%first or second row (depends on the display layout)

for ii = 1:ncols

     s_idx(:,ii) = idxvec1(:,ii) + idxvec2(:,ii);
     e_idx(:,ii) = idxvec2(:,ii) + idxvec3(:,ii);
     s_idx2(:,ii) = idxvec2(:,ii)+M;
     e_idx2(:,ii) = s_idx2(:,ii) - idxvec3(:,ii)+1;
     s_idx3(:,ii) = e_idx(:,ii)+1;
     e_idx3(:,ii) = s_idx3(:,ii)+M/2-1;
        
    fseq{ii} = [];
    if ct(ii) == 1
        for jj = 1:N/ncols 
            fseq{ii}=[fseq{ii} ; F_dgt(s_idx(jj,ii):e_idx(jj,ii),:)];
            fseq{ii}=[fseq{ii} ; F_dgt(s_idx2(jj,ii):-1:e_idx2(jj,ii),:)];
        end
    else
        for jj = 1:N/ncols 
            fseq{ii}=[fseq{ii} ; F_dgt(s_idx3(jj,ii):e_idx3(jj,ii),:)];
        end 
    end
end

if debug %plot the frame sequences (positive and negative f) as a sanity check
    for kk = 1:numel(fseq)
        fse = fseq{kk};
        for ii = 1:M:size(fse,1)+1-M

            for jj = ii:M+ii-1
                f(jj) = fse(jj,:)*sig;
            end
        end
        fi{kk} = reshape(f, M/nrows, length(f)/(M/nrows));
    end

    subplot(3,1,1)
    imagesc(flipud(abs(fi{1})))
    subplot(3,1,2)
    imagesc(flipud(abs(fi{2})))
    subplot(3,1,3)
    imagesc(flipud(abs(fi{3})))
    
    %framebounds
    min(eig([fseq{1}' fseq{2}' fseq{3}']*[fseq{1}' fseq{2}' fseq{3}']'));
    max(eig([fseq{1}' fseq{2}' fseq{3}']*[fseq{1}' fseq{2}' fseq{3}']'));
end



==> code/old/figure5.m <==
clear all

fbounds = 1;%calculate frame bounds yes/no

%Todos: calculate frame bounds of local sequences properly
%       account for complex numbers

%% input signal
L = 384;
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
x = gspi;
sig = 1*sin(2*pi*fc*t)+sign +x(1001:L+1000);

%% frames and their layout
% frame parameters
M = L/12;
a = 2;
J = 6;

% frame layout
nrows = 2; 
ncols = 3;
toverlap = 0.1;
%foverlap = 0.07;
foverlap = 0.1;
Lsub = 128;
toverlap = floor(toverlap*Lsub)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lsub)*ones(1,nrows*ncols);

%initialize dummy frames because this is where get_indices draws the size
%from
for ii = 1:nrows*ncols
    F.frames{ii} = randn(Lsub, Lsub);
end

%get the indices for overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = ...
    get_indices(F, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);

jj=1;

[local_dgt_ana, local_dgt_frame, F_dgt] = ...
    mapdgt(sig, a, M);

if fbounds
    F=frame('gen', local_dgt_frame);
    [A,B] = framebounds(F);
    B/A
end

[local_wl_ana, local_wl_frame, F_wl] = ...
    mapfwt(sig, J);

if fbounds
    yy = local_wl_frame;
    yy(isnan(yy)) = 0;
    F=frame('gen', yy);
    [A,B] = framebounds(F);
    B/A
    clear F
end

%% assign the frame sequences

F.type{1} = 'dgt';
F.type{4} = 'dgt';
F.type{5} = 'dgt';
F.type{2} = 'wl';
F.type{3} = 'wl';
F.type{6} = 'wl';

for kk = 1:nrows*ncols
    if strcmp(F.type{kk}, 'dgt')
        F.frames{kk} = local_dgt_ana(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        
        if fbounds
            %TODO: calculate local frame bounds properly
            F_localdgt = frame('gen', local_dgt_frame(:,start_idx1(kk):end_idx1(kk)));
            [A_local(kk), B_local(kk)] = framebounds(F_localdgt);
        end
    elseif strcmp(F.type{kk}, 'wl')
        F.frames{kk} = local_wl_ana(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        
        if fbounds
            %TODO: calculate local frame bounds properly
            F_localwl = frame('gen', local_wl_frame(:,start_idx1(kk):end_idx1(kk)));
            [A_local(kk), B_local(kk)] = framebounds(F_localwl);
        end

    else
        disp('not implemented.')
    end
    
end

%% assemble the representation
representation = nan(max(end_idx2), max(end_idx1));
representation_norm = zeros(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));
averagenorm = zeros(max(end_idx2), max(end_idx1));

for ii = 1:nrows*ncols
    x = F.frames{ii};
    for jj = 1:size(x, 1)
        x_interp(jj,:) = fillmissing(x(jj,:),'spline');
        fnorm(jj,:) = norm(x_interp(jj,:))*ones(size(x,2),1);
    end
    yFrame{ii} = fnorm;
end

for ii = 1: nrows*ncols
    x = F.frames{ii};
    y = yFrame{ii};
    xf = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
            representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
            averagenorm(f_i, t_i) = averagenorm(f_i, t_i) + 1;
             %nan+int = nan; therefore, distinguish here to be able to add up  
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                %representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                %representation_norm(f_i, t_i) = y(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                %representation_norm(f_i, t_i) = representation_norm(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                %representation_norm(f_i, t_i) = nan;%this should not happen
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

%average points with more than one frame element
averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;
representation_norm = representation_norm./averagenorm;

%% interpolate nans
ct = 0;
cmat_interp = fusiotmp;
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline');
        %cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

if sum(sum(isnan(cmat_interp)))
    disp('interpolation did not remove all nans')
end

if fbounds
    F=frame('gen', cmat_interp);
    [A,B] = framebounds(F);

    if isinf(B/A)
        singvals = svd(cmat_interp);
        dim=numel(singvals(singvals~=0));
        sprintf('F is a frame for dimension %i', dim)
    else
        B/A  
    end
end

fusio = cmat_interp;

%% plots

figure
%subplot(3,1,1)
%imagesc(abs(fusio(1:L/2,:)))
imagesc(abs(fusiotmp))
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end
set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

figure;
%subplot(3,1,3)
plot(sig, 'LineWidth', 2)
hold on
grid on
plot(wind, 'LineWidth', 2)
xlabel('Time [samples]', 'Fontsize', 48)
xlim([0 3*Lsub])
vv = max(abs(sig));
ylim([-1.1*vv 1.1*vv])
line([Lsub Lsub],[-1.1*vv 1.1*vv], 'LineWidth', 2, 'Color', 'black')
line([2*Lsub 2*Lsub],[-1.1*vv 1.1*vv], 'LineWidth', 2, 'Color', 'black')

    
figure;
%subplot(3,1,2)

%imagesc(abs(fusio))
imagesc(representation_norm)
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

%the lines to display the frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

==> code/old/figures2to5/checkfudim.m <==
function F = checkfudim(F, L)
%CHECKFUDIM   check Fusion Frame Dimension
%
%   Usage: checkfudim(G);
%
%   Input parameters:
%     F     frame
%     L     desired framelength
%
%   Output parameters:
%     F     frame with additional parameter .cdim
%
%
%     `checkfudim` checks if all local frames in a 
%     fusion frame share the same dimension.
%
%     Example:
%     F1 = [1 0; 0 1];
%     F2 = [1 0 0; 0 1 0; 0 0 1];
%     FF1 = frame('gen',F1);
%     FF2 = frame('gen',F2);
%     G = frame('fusion',1,FF1,FF2);
%     G = checkfudim(G);
%
%
%   Started: 23.12.2021
%   Current: 04.11.2022
%
% Author: P. Balazs
% adapted to LTFAT: C. Hollomey
%
% Dependencies: LTFAT http://ltfat.org


complainif_notvalidframeobj(F,'MatrixRep');

%if nargin==1
%L = 160;
%end

if isfield(F, 'cdim')
    return
elseif ~isfield(F, 'type') || ~strcmp(F.type, 'fusion')
    error('Checkfudim only works for fusion frames');
end

for ii=1:F.Nframes
    localframe = frameaccel(F.frames{ii}, framelength(F.frames{ii}, L));
    FF=frsynmatrix(localframe,localframe.L);
    M = size(FF, 1);
    if ii > 2 && M ~= Mold
        F.cdim = nan;
        break
    else
        Mold = M;
    end
end

F.cdim = Mold;

==> code/old/figures2to5/figure5new/figure5.m <==
clear all

fbounds = 1;%calculate frame bounds 1...yes/0...no


%% input signal
L = 384;
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
x = zeros(L,1);
sig = sin(2*pi*fc*t)+sign +x;
sig(320:325) = 2;

%% frames and their layout
% frame parameters
M = L/8;
a = 16;
J = 6;
dgtred = M/a;
% frame layout
nrows = 2; 
ncols = 3;
toverlap = 0.1;
foverlap = 0.1;

Lcol = L/ncols; %length of one column
Lrow = Lcol/nrows; %length of one row
Lrow = L/(2*nrows);
toverlap = floor(toverlap*Lcol)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lrow)*ones(1,nrows*ncols);


%get the indices for overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = ...
    get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);


%derive the local frames and expand them on the t-f plane
[local_dgt_raw, local_dgt_tiles, F_dgt] = ...
    mapdgt(sig, a, M);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_dgt);
    [Adgt,Bdgt] = framebounds(F);
    %Bdgt/Adgt
end
%display only positive frequencies
local_dgt_tiles = local_dgt_tiles(1:L/2, :);
local_dgt_raw = local_dgt_raw(1:L/2, :);

[local_wl_raw, local_wl_tiles, F_wl] = ...
    mapfwt(sig, J);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_wl);
    [Awl,Bwl] = framebounds(F);
    %Bwl/Awl
    clear F
end


%% derive the tiles from the local frames

F.type{1} = 'wl';
F.type{4} = 'wl';
F.type{5} = 'wl';
F.type{2} = 'dgt';
F.type{3} = 'dgt';
F.type{6} = 'dgt';

for kk = 1:nrows*ncols
    if strcmp(F.type{kk}, 'dgt')
        F.tiles{kk} = local_dgt_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_dgt_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: dgt
            ldgt = F_dgt;
            ldgt(isnan(ldgt)) = 0;
            fmat{kk} = ldgt(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end
        
    elseif strcmp(F.type{kk}, 'wl')
        F.tiles{kk} = local_wl_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_wl_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: fwt
            lwlf = F_wl;
            lwlf(isnan(lwlf)) = 0;
            fmat{kk} = lwlf(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end

    else
        disp('not implemented.')
    end
    
end

%% assemble the representation

representation = nan(max(end_idx2), max(end_idx1));
representation_raw = nan(max(end_idx2), max(end_idx1));
representation_norm = zeros(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));
averagenorm = zeros(max(end_idx2), max(end_idx1));


for ii = 1: nrows*ncols
    x = F.tiles{ii};
    z = F.raw{ii};
    y = F.norms{ii}.*ones(size(F.tiles{ii}));
    xf = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
            representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
            averagenorm(f_i, t_i) = averagenorm(f_i, t_i) + 1;
             %nan+int = nan; therefore, distinguish here to be able to add up  
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i) + z(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                representation_raw(f_i, t_i) = z(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                representation_raw(f_i, t_i) = nan;
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

%average points with more than one frame element
averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;
fusioraw = representation_raw./averagetmp;
representation_norm = representation_norm./averagenorm;

%% interpolate nans
ct = 0;
cmat_interp = fusiotmp(1:end,:);
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        %interpolate along the second dimension, i.e. per row
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

if sum(sum(isnan(cmat_interp)))
    disp('interpolation did not remove all nans')
end


if fbounds
%calculate the frame bounds of the global frame
        H1 = [fmat{1}; fmat{2}; fmat{3}; fmat{4}; fmat{5}; fmat{6}];
        H = frame('gen', H1);
        [ah, bh] = framebounds(H);
        sprintf('global frame bound ratio: %i', round(bh/ah))  
%calculate the frame bounds of the fusion frame (weights = 1) 
        Id = eye(Lcol);
        Sf = zeros(Lcol,Lcol);
        for ii=1:nrows*ncols
            c = fmat{ii}*Id;
            %c= flip(F.w(ii))*c;
            proj{ii} = c'*pinv(fmat{ii})';
            Sf = Sf + proj{ii};
        end
     
        Gl = frame('gen', Sf);
        [A0, B0] = framebounds(Gl);
        sprintf('fusion frame bound ratio: %i', round(B0/A0))
end

fusio = cmat_interp;


%% plots

figure
%plot the fusiogram
disp1 = log(fusio(1:end,1:end));
normc = abs(max(max(disp1(~isinf(disp1)))));
imagesc((1*abs(log(fusio(1:end,1:end))+normc*ones(size(disp1)))))
colorbar
colormap(flipud(hsv))
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)

figure
%plot the raw data
imagesc((abs((representation_raw./averagetmp))./max(abs(representation_raw./averagetmp))))
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)


figure;
%plot the input signal
plot(sig, 'LineWidth', 2)
hold on
grid on
plot(wind, 'LineWidth', 2)
xlabel('Time [samples]', 'Fontsize', 48)
xlim([0 3*Lcol])
vv = max(abs(sig));
ylim([-1.1*vv 1.1*vv])
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Amplitude [au]', 'Fontsize', 48)
    
figure;
%plot the norms
imagesc(representation_norm)
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})


==> code/old/figures2to5/figure5new/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);

if numel(Lrow) == 1
    Lrow = Lrow*ones(nrows*ncols, 1);
end

if numel(Lcol) == 1
    Lcol = Lcol*ones(nrows*ncols, 1);
end

s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
Lcol = reshape(Lcol, nrows, ncols);
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + Lrow(ii) -foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 + Lrow(ii);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + Lcol(jj,ii);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    Lcol(jj,ii)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    Lcol(jj,ii);
            end
        end
   end

end



==> code/old/figures2to5/figure5new/mapdgt.m <==
function [f, f_interp, F_dgt] = mapdgt(sig, a, M)
%MAPDGT expands discrete Gabor coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     a          downsampling factor in time
%     M          number of frequency channels
%
%   Output parameters:
%     f          the expanded Gabor frame
%     f_interp   the interpolated expanded Gabor frame
%     F_dgt      the frame synthesis matrix

L = length(sig);

F_1d = frame('dgt', 'hann', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f(jj) = F_dgt(jj,:)*sig;
    end
end
fi = reshape(f, M, L/a);

ct = 1;
test = zeros(L, L);
for ii = 1:L/M:L+1
%for ii = 1:2*L/M:2*L+1
    test(ii,:) = upsample(fi(ct,:), a);
    test(test==0) = nan;
end
f = test(1:L, :);
%f = test(1:ceil(size(test,1)/2),:);

ct = 1;
testin = zeros(L, L);
%testin = zeros(2*L, L);
for ii = 1:L/M:L
%for ii = 1:2*L/M:2*L
    testin(ii:ii+L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+L/M]),1);
    %testin(ii:ii+2*L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+2*L/M]),1);
    testin(testin==0) = nan;
    ct = ct + 1;
end
f_interp = testin;
%f_interp = testin(1:ceil(size(test,1)/2),:);
      


==> code/old/figures2to5/figure5new/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)


L = length(sig);

F_2d = frame('fwt', 'ana:spline4:4', J);
%F_2d = frame('fwt', 'db8', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

%x = nan(floor(L/3),floor(L/3));
%Lsub = ceil(L/3);


for ii = 1:J
    %f(ii) = 3*L/2^log2(ii);
        f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;

%for ii = 1:J
%    fm(ii) = 3*Lsub/2^(ceil(Lsub/ii));
%end

for jj = 1:L
%    c = F_wl(jj,:);
%    ccell = wavpack2cell(c,fi);

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
    %framemat(ii,:) = F_wl(ii,:);
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J+1
    fmat(round(f(ii)/2), :) = g1(ii,:);
end

%interpolate frequencies
framemat = zeros(L/2,L);
ct = 1;
for ii = 1:J+1
    while floor(f(ii)/2) > ct
    framemat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end
%framemat(ct+1:end,:) = repmat(g1(end,:), ceil(numel(ct+1:size(g1,2))), 1);
framemat(ct:end,:) = repmat(g1(end,:), ceil(numel(ct:size(framemat,1))), 1);
%fmat(ct:end,:) = repmat(([g1(end,:); nan(size(g1(end,:)))]), ceil(numel(ct+1:size(g1,2))/2), 1);


==> code/old/figures2to5/figure5new/old/checkfudim.m <==
function F = checkfudim(F, L)
%CHECKFUDIM   check Fusion Frame Dimension
%
%   Usage: checkfudim(G);
%
%   Input parameters:
%     F     frame
%     L     desired framelength
%
%   Output parameters:
%     F     frame with additional parameter .cdim
%
%
%     `checkfudim` checks if all local frames in a 
%     fusion frame share the same dimension.
%
%     Example:
%     F1 = [1 0; 0 1];
%     F2 = [1 0 0; 0 1 0; 0 0 1];
%     FF1 = frame('gen',F1);
%     FF2 = frame('gen',F2);
%     G = frame('fusion',1,FF1,FF2);
%     G = checkfudim(G);
%
%
%   Started: 23.12.2021
%   Current: 04.11.2022
%
% Author: P. Balazs
% adapted to LTFAT: C. Hollomey
%
% Dependencies: LTFAT http://ltfat.org


complainif_notvalidframeobj(F,'MatrixRep');

%if nargin==1
%L = 160;
%end

if isfield(F, 'cdim')
    return
elseif ~isfield(F, 'type') || ~strcmp(F.type, 'fusion')
    error('Checkfudim only works for fusion frames');
end

for ii=1:F.Nframes
    localframe = frameaccel(F.frames{ii}, framelength(F.frames{ii}, L));
    FF=frsynmatrix(localframe,localframe.L);
    M = size(FF, 1);
    if ii > 2 && M ~= Mold
        F.cdim = nan;
        break
    else
        Mold = M;
    end
end

F.cdim = Mold;

==> code/old/figures2to5/figure5new/old/fuana.m <==
function [proj,F] = fuana(F,f,varargin)
%FUANA fusion frame analysis operator
%
%   Input parameters:
%     F        fusion frame
%     f        input signal
%
%   Output parameters:
%     proj   projection
%     F      loop back of fusion frames
%
%
%   `fuana` does the fusion frame analysis, i.e 
%   $ p_j = (w_j \pi_{W_j} f )_j.$, where $(f)$ 
%   is the signal/ function, $w_j$ teh weights, 
%   $W_j$ the subspaces (spanned by the local frames).
%
%
%   Optional parameters:
%     'single',s   only calculate one coefficient, i.e. the projection on $W_j$
%
% Started: 23.12.2021
% Last: 8.11.2022
%
% Author: P. Balazs
% adapted for LTFAT: C.Hollomey
%
% Dependencies: LTFAT http://ltfat.org
 
complainif_notvalidframeobj(F,'Fuana');

if ~strcmp(F.type, 'fusion')
    error('fuana only works for fusion frames');
end


definput.keyvals.single = [];
[~,kv]=ltfatarghelper({},definput,varargin);

if isfield(F, 'localdual')
    FD = F.localdual;
%    FD = framedual(F);
else    
    FD = framedual(F);
%    FD = fudualC(F);
end
L = length(f);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension (for now).');
elseif F.cdim ~= length(f)
    error('Local frames and signal do not fit.')
end

if ~isempty(kv.single)
    start_idx = kv.single;
    end_idx = kv.single;
    proj = cell(1, 1);
else
    start_idx = 1;
    end_idx = F.Nframes;
    proj = cell(F.Nframes, 1);
end

cnt = 1;
for ii=start_idx:end_idx
    c = frana(F.frames{ii},f);
    c= flip(F.w(ii))*c;
    proj{cnt} = frsyn(FD.frames{ii}, c);    
    cnt = ii+1;
end



==> code/old/figures2to5/figure5new/old/fusyn.m <==
function [f,F] = fusyn(F,coeff,varargin)
%FUSYN calculates the fusion frame synthesis operator
%
%   Input parameters:
%     F        fusion frame
%     coeff    coeffcients, given as coeff{1} .. coeff{N}, for each 
%              element in C^L, where L = F.cdim and N= G.Nframes.
%              (can also be a LxN array)
%
%   Output parameters:
%     f   synthesized signal 
%     F   loop back of usion frames
%
%
%   `fusyn` Construct the fusion synthesis operator, i.e. 
%   $\sum \limits_i w_i \pi_{W_i} f_i $, where f_i = coeff{i}.
%   We calculate
%   $ f = \sum \limits_{l = 1}{N} w_l \pi_{W_l} f_l , $, where $(f_l)$ 
%   are the coefficients, $w_l$ the weights, $W_l$ the subspaces
%   (spanned by the local frames).
%
%
%   Optional parameters:
%     'projections'   Turn the projection off (Default: 0), i.e. 
%                     $\sum \limits_i w_i f_i $
%
%     'operator'      can be 'square' or 'frameoper': Square the weights. 
%                     $\sum \limits_i w_i^2 \pi_{W_i} f_i $
%                     We are considering \ell^2(H) as coefficient space, 
%                     so this is equivalent to the frame operator, if we 
%                     use f_i = f.
%
%
% Started: 23.12.2021
% Current: 22.02.2022
%
% Author: P. Balazs
%
% Dependencies: LTFAT http://ltfat.org
%
% Copyright : (c) Acoustics Research Institute, Austrian Academy of
%              Science
%              http://www.kfs.oeaw.ac.at
%
%              Permission is granted to modify and re-distribute this
%              code for non-commercial usage in any manner as long as this
%              notice is preserved. For research please cite the paper [1]. 
%              All standard disclaimers apply.
%
% [1] P. Balazs, M. Shamsabadi, A. Arefijamaal, G. Chardon, "Representation
% of Operators Using Fusion Frames", submitted, 2022


complainif_notvalidframeobj(F,'Fusyn');

if iscell(coeff)
    N_coeff = size(coeff);
    dim_coeff = length(coeff{1});
elseif ismatrix(coeff)
    [dim_coeff,N_coeff] = size(coeff);
    coeff = mat2cell(coeff,dim_coeff,ones(1,N_coeff));
else
    error("The input of fusyn has to be a cell or an array.")
end


definput.flags.projections = {'no_proj', 'proj'};
definput.flags.operator = {'frameoper', 'square'};
[flags,~]=ltfatarghelper({},definput,varargin);
%do_proj = 1;
% Apply the projection, i.e
% $ T_W f_i = sum \limits_i w_i \pi_{W_i} f_i


if ~strcmp(F.type, 'fusion')
    error("Function \'fusyn\' only works for fusion frames");
end
L = size(coeff, 1);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension for the synthesis.');
elseif F.cdim ~= dim_coeff
    error('Dimension of fusion frame and coefficeints do not fit.')
end

if F.Nframes ~= N_coeff
    error("Number of Frames in Fusion Frame and coefficient do not match.")
end


for ii = 1:length(coeff)
     if flags.do_proj
          fff = coeff{ii}; % Only for debugging: Seperation
          ddd = fuana(F,fff,'single',ii);
          if flags.do_square
                ddd = (F.w(ii)).^2*ddd;
          end
          % $= w_i \pi_{W_i} f_i$
     else 
          % $= w_i f_i $
          ddd = F.w(ii).*coeff{ii};
          if flags.do_frameoper
            ddd = {F.w(ii).*ddd};
          end
     end

    if ii ~= 1 
        if length(coeff{ii}) == lll
            f = f{1} + ddd{1};%this is not slower than the cellfun
            if ~iscell(f)
                f={f};
            end
        else 
            error('Dimensions do not match!')
        end
    else
        lll = length(coeff{ii});
        f = ddd;
    end
end

==> code/old/figures2to5/figure5new/old/mapdgt2.m <==
function [f_i, ff, F_dgt] = mapdgt2(sig, a, M)

L = length(sig);

F_1d = frame('dgt', 'gauss', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = circshift(frsynmatrix(F_2a, L).',a);

for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f_i(jj) = F_dgt(jj,:)*sig;
        ff(jj,:) = F_dgt(jj,:);
    end
end
f_i = reshape(f_i, M, L/a);

ct = 1;
test = zeros(L, L);
for ii = 1:2*L/M:2*L+1
    test(ii:ii+2*L/M,:) = repmat(upsample(f_i(ct,:), a),numel([ii:ii+2*L/M]),1);
    test(test==0) = nan;
end
f_i = test;
f_i = test(1:ceil(size(test,1)/2),:);

==> code/old/figures2to5/figure5new/old/mapfwt2.m <==
function [fmat, framemat, F_wl] = mapfwt2(sig, J)


L = length(sig);

F_2d = frame('fwt', 'ana:spline4:4', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

Lsub = ceil(L/3);


for ii = 1:J
    f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;


for jj = 1:L

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
    framemat(ii,:) = F_wl(ii,:);
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
ct = 1;
for ii = 1:J+1
    while f(ii) > ct
    fmat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end
fmat(ct+1:end,:) = repmat(g1(end,:), ceil(numel(ct+1:size(g1,2))), 1);
%fmat(ct:end,:) = repmat(([g1(end,:); nan(size(g1(end,:)))]), ceil(numel(ct+1:size(g1,2))/2), 1);


==> code/old/figures2to5/figure5new/old/upsample_frame.m <==
function [cmat, cmat_interp, ct] = upsample_frame(ccell, varargin)
%UPSAMPLE_FRAME expands time frequency representations
% works for wavelets, filterbanks and dgt

if(nargin<1)
    error('%s: Too few input parameters.',upper(mfilename));
end

definput.keyvals.fc = [];
definput.keyvals.a = [];
definput.keyvals.M = [];
definput.keyvals.dim = 1;
definput.keyvals.info = [];
%definput.keyvals.ccell = [];

[~,kv]=ltfatarghelper({},definput,varargin);

wl = 0;
cmat = [];
if isempty(kv.fc)%we have wavelets or dgt
    if isempty(kv.info)%we should have a dgt
        if isempty(kv.a) || isempty(kv.M)
            disp('error: expect dgt, but am missing a and/or M');
        else%we have dgt
            %upsample and fill with nans using matlab's built-in vectorized
            %functions
            %a=10;
            %M=40;
            %c=dgt(randn(100,1),'gauss',a,M);
            ff = upsample(flip(c',2), kv.a);
            ff = flip(ff');
            ff(ff==0) = nan;
            b = size(ff, 2)/kv.M;
            ct = 1;
            for ii = 1:b:kv.M*b/2-1
                cmat(ii:ii+b-1,:) = repmat(ff(ct,:), b, 1);
                ct = ct + 1;
            end
        end
    else
        ccell = wavpack2cell(c,kv.info.Lc);
        for ii = 2:numel(ccell)
            a(ii) = 2^(numel(ccell)-ii+1);
        end
        a(1) = a(2);
        wl = 1;
    end
end
cs = [];
if isempty(cmat) %we do not have a dgt
    if iscell(ccell)
        for kk = 2:numel(ccell)
            cs(kk,:) =  upsample(ccell{kk}, kv.a(kk));
            %size(upsample(ccell{kk}, a(kk)))
        end
        cs(1,:) = upsample(ccell{1}, kv.a(1));
        %upsample does not work properly if L and a get too large
        %cs(1,:) = repmat([ccell{1} nan], 1, a(1));
        %cs(2,:) = repmat([ccell{2} nan], 1, a(2)/2);
    end
    cs(cs == 0) = nan;

    %determine the 'length' of the wavelet system
    wlsize = size(cs,2)/2;

    %fill the matrix
    if isempty(kv.fc)
        for ii = 0:size(cs,1)-1
        %for ii = size(cs,1)-1:-1:0
            kv.fc(size(cs,1)-ii) = size(cs,2)/2^ii.*3/2;
        end
        kv.fc(1) = 1;
    end

    wlsize = 384;
    lin_f = linspace(min(kv.fc), max(kv.fc), wlsize);

    %vectorize the f calculation
    new_vec = zeros(size(lin_f));
    idx = 1;
    for ii = 2:numel(kv.fc)
        if ii > idx
            new_vec(lin_f > kv.fc(ii-1) & lin_f <= kv.fc(ii)) = kv.fc(ii);
        end
    end


    new_vec(1) = 1;

    new_vec(end) = max(lin_f);

    cmat = nan(wlsize, size(cs,2));
    for kk = 2:numel(kv.fc)  
        for ll = 1:length(new_vec)
            if new_vec(ll) <= kv.fc(kk) && new_vec(ll)>kv.fc(kk-1)
                cmat(ll,:) = cs(kk,:);
            elseif new_vec(ll) > kv.fc(kk)
                break;
            end
        end

    end                                                                                                                                                                                                                                                                                                                
end
% interpolate nans
ct = 0;
cmat_interp = cmat;
% while sum(sum(isnan(cmat_interp)))
%     cmat_interp = fillmissing(cmat_interp,'spline',2);
%     cmat_interp = fillmissing(cmat_interp,'spline');
%     ct = ct+1;
%     if ct > 1000
%         break;
%     end
% end

cmat(~isnan(cmat)) = 1;
cmat(isnan(cmat)) = 0;
%if wl
%    cmat_interp = [flipud(cmat_interp); zeros(size(cmat_interp))];
%    cmat = [flipud(cmat); zeros(size(cmat))];
%end

==> code/old/figures2to5/fuana.m <==
function [proj,F] = fuana(F,f,varargin)
%FUANA fusion frame analysis operator
%
%   Input parameters:
%     F        fusion frame
%     f        input signal
%
%   Output parameters:
%     proj   projection
%     F      loop back of fusion frames
%
%
%   `fuana` does the fusion frame analysis, i.e 
%   $ p_j = (w_j \pi_{W_j} f )_j.$, where $(f)$ 
%   is the signal/ function, $w_j$ teh weights, 
%   $W_j$ the subspaces (spanned by the local frames).
%
%
%   Optional parameters:
%     'single',s   only calculate one coefficient, i.e. the projection on $W_j$
%
% Started: 23.12.2021
% Last: 8.11.2022
%
% Author: P. Balazs
% adapted for LTFAT: C.Hollomey
%
% Dependencies: LTFAT http://ltfat.org
 
complainif_notvalidframeobj(F,'Fuana');

if ~strcmp(F.type, 'fusion')
    error('fuana only works for fusion frames');
end


definput.keyvals.single = [];
[~,kv]=ltfatarghelper({},definput,varargin);

if isfield(F, 'localdual')
    FD = F.localdual;
%    FD = framedual(F);
else    
    FD = framedual(F);
%    FD = fudualC(F);
end
L = length(f);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension (for now).');
elseif F.cdim ~= length(f)
    error('Local frames and signal do not fit.')
end

if ~isempty(kv.single)
    start_idx = kv.single;
    end_idx = kv.single;
    proj = cell(1, 1);
else
    start_idx = 1;
    end_idx = F.Nframes;
    proj = cell(F.Nframes, 1);
end

cnt = 1;
for ii=start_idx:end_idx
    c = frana(F.frames{ii},f);
    c= flip(F.w(ii))*c;
    proj{cnt} = frsyn(FD.frames{ii}, c);    
    cnt = ii+1;
end



==> code/old/figures2to5/fucoordinates.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = ...
    fucoordinates(F, toverlap, foverlap, nrows, ncols)



end_idx1 = zeros(F.Nframes/ncols, F.Nframes/nrows);
start_idx2 = zeros(F.Nframes, 1);
end_idx2 = zeros(F.Nframes, 1);
row_idx = zeros(F.Nframes/ncols, F.Nframes/nrows);

start_idx1 = ones(nrows,1);
s_idx1 = abs(mod([1:F.Nframes], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:F.Nframes];

for jj = 1:F.Nframes/ncols
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
for ii = 1:F.Nframes
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + size(F.frames{ii-1}, 1)-foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 +size(F.frames{ii}, 1);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:F.Nframes/ncols
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + size(F.frames{row_idx(jj,ii)}, 2);
       end
   else
        for jj = 1:F.Nframes/ncols
            if ii <= F.Nframes/nrows
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    size(F.frames{row_idx(jj,ii-1)}, 2)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    size(F.frames{row_idx(jj,ii)}, 2);
            end
        end
   end

end

==> code/old/figures2to5/fudual.m <==
function FfD = fudual(F, L)
%FUDUAL dual fusion frame
%
%   Input parameters:
%     F     frame of which to calculate the dual
%
%   Output parameters:
%     FfD   the dual frame
%
%   `fudual` calculates the dual of the fusion frame operator.
%   it differs from framedual, which calculates the dual of each single
%   frame and inverts the weights to create a fusion frame (and stores
%   them in a separate variable
%
% Started 15.01.2022
% Last 22.02.2022

complainif_notvalidframeobj(F,'Fudual');

F = checkfudim(F, L);

if ~strcmp(F.type, 'fusion')
    error('fudual only works for fusion frames');
end

if isfield(F, 'frameoperator')
    Sf = F.frameoperator;
else
   Id = eye(F.cdim);
   c = fuana(F,Id);
   Sf = fusyn(F,c);
   F.frameoperator = Sf;
end


for ii=1:F.Nframes
    G = frsynmatrix(F.frames{ii}, F.cdim);
    G = cell2mat(Sf)\G; %supposedly more efficient than G = inv(Sf)*G;
    eval(sprintf("G_%i = frame('gen',G);",ii));
    if ii == 1 
         fusionstring = "G_1";
    else
        fusionstring = sprintf("%s, G_%i",fusionstring, ii);
    end
end
%weights could probably be passed directly
FfD = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
FfD.w = F.w; %weights are just the same


==> code/old/figures2to5/fusion_frame_script.m <==
%reproduce Figures 2, 3, and 4 from the Chapter 
% "A Survey of Fusion Frames in Hilbert Spaces"
%
% dependencies: LTFAT development branch: fuframes
%               vectarrow function (Fig2)

%list of available local frames:
%   windowed tranforms
%     'dgt'
%     'dwilt'
%     'wmdct'
%     'filterbank'
%     'nsdgt'
%     'wfbt'
%     'wpfbt'
%     'fwt'
%
%   general frames:
%     'gen'
%     'identity'
%
%   frequency-based frames
%     'dft'
%     'dcti'
%     'dsti'
%     'dwilt'
%     'wmdct'
clear all;
%select Figure to reproduce
reproduce = 'Fig2';
%reproduce = 'Fig3';
%reproduce = 'Fig4';
reproduce = 'Fig5';


switch reproduce
    case 'Fig2'
        frametypes = {{'Fig2'}};
        represent = 'frame';
        plottype = '3D';
    case 'Fig3'
        frametypes = {{'Fig3'}};
        represent = 'frame';
        plottype = '3D';
    case 'Fig4'
        frametypes = {{'Fig4'}};
        represent{1} = 'analysis';
        represent{2} = 'norm';
        plottype = '2D';
    case 'Fig5'
        frametypes = {{'Fig5'}};
        represent{1} = 'synthesis';
        represent{2} = 'norm';
        plottype = 'overlap';
    case 'Fig7'
        L = [128 128 128 128 128 128];
        wind = circshift(pgauss(sum(L)/2), sum(L)/4);
        f = randn(sum(L)/2, 1).*wind;
        figure;
        plot(f, 'LineWidth', 2)
        hold on
        plot(circshift(wind, 0), 'k', 'LineWidth', 2)
        grid on
        xlim([0 length(wind)])
        xlabel('Time [samples]', 'Fontsize', 48) 
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        return;
    otherwise
        frametypes = demo_frames;
        represent = 'frame';
        plottype = '2D';
end

if strcmp(plottype, 'overlap')
    overlap = [0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25;...
               0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25];
    overlap = overlap';
else
    overlap = [];
end

[F, L] = generate_fusionframes(frametypes, overlap);

switch reproduce
    case 'Fig2'
        %vector to be projected
        f = [-0.1 -0.5 -0.1];
        %view angle [deg]
        view_az = 70;
        view_el = 40;
        plotfigure2_new(F, f, view_az, view_el);
        
    case 'Fig3'
        FD = fudual(F, L);
        %view angle [deg]
        view_az = 115;
        view_el = 350;
        %figure;
        subplot(1,2,1);
        plotfigure3(FD, view_az, view_el);
        title('The original fusion frame')
        subplot(1,2,2);
        plotfigure3(F, view_az, view_el);  
        title('The dual fusion frame');
        
    case 'Fig4'
        G=checkfudim(F, L);
        t=0:1/(L-1):1; f=4; x=sin(2*pi*f*t);
        
        h = fuana(G, x);
        %h = fuana(G, ones(G.cdim, L));
        %arrange the vectors...
        y = [h{1}'; h{2}'; h{3}'; h{4}'; h{5}'; h{6}'; h{7}'; h{8}'];
        z = [norm(h{1})'; norm(h{2})'; norm(h{3})';...
            norm(h{4})'; norm(h{5})'; norm(h{6})';...
            norm(h{7})'; norm(h{8})];
        
        figure;
        imagesc(y);
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        figure;
        imagesc(z)
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        
    case 'Fig5'
        addpath('./figure5new')
        figure5;
end


==> code/old/figures2to5/fusyn.m <==
function [f,F] = fusyn(F,coeff,varargin)
%FUSYN calculates the fusion frame synthesis operator
%
%   Input parameters:
%     F        fusion frame
%     coeff    coeffcients, given as coeff{1} .. coeff{N}, for each 
%              element in C^L, where L = F.cdim and N= G.Nframes.
%              (can also be a LxN array)
%
%   Output parameters:
%     f   synthesized signal 
%     F   loop back of usion frames
%
%
%   `fusyn` Construct the fusion synthesis operator, i.e. 
%   $\sum \limits_i w_i \pi_{W_i} f_i $, where f_i = coeff{i}.
%   We calculate
%   $ f = \sum \limits_{l = 1}{N} w_l \pi_{W_l} f_l , $, where $(f_l)$ 
%   are the coefficients, $w_l$ the weights, $W_l$ the subspaces
%   (spanned by the local frames).
%
%
%   Optional parameters:
%     'projections'   Turn the projection off (Default: 0), i.e. 
%                     $\sum \limits_i w_i f_i $
%
%     'operator'      can be 'square' or 'frameoper': Square the weights. 
%                     $\sum \limits_i w_i^2 \pi_{W_i} f_i $
%                     We are considering \ell^2(H) as coefficient space, 
%                     so this is equivalent to the frame operator, if we 
%                     use f_i = f.
%
%
% Started: 23.12.2021
% Current: 22.02.2022
%
% Author: P. Balazs
%
% Dependencies: LTFAT http://ltfat.org
%
% Copyright : (c) Acoustics Research Institute, Austrian Academy of
%              Science
%              http://www.kfs.oeaw.ac.at
%
%              Permission is granted to modify and re-distribute this
%              code for non-commercial usage in any manner as long as this
%              notice is preserved. For research please cite the paper [1]. 
%              All standard disclaimers apply.
%
% [1] P. Balazs, M. Shamsabadi, A. Arefijamaal, G. Chardon, "Representation
% of Operators Using Fusion Frames", submitted, 2022


complainif_notvalidframeobj(F,'Fusyn');

if iscell(coeff)
    N_coeff = size(coeff);
    dim_coeff = length(coeff{1});
elseif ismatrix(coeff)
    [dim_coeff,N_coeff] = size(coeff);
    coeff = mat2cell(coeff,dim_coeff,ones(1,N_coeff));
else
    error("The input of fusyn has to be a cell or an array.")
end


definput.flags.projections = {'no_proj', 'proj'};
definput.flags.operator = {'frameoper', 'square'};
[flags,~]=ltfatarghelper({},definput,varargin);
%do_proj = 1;
% Apply the projection, i.e
% $ T_W f_i = sum \limits_i w_i \pi_{W_i} f_i


if ~strcmp(F.type, 'fusion')
    error("Function \'fusyn\' only works for fusion frames");
end
L = size(coeff, 1);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension for the synthesis.');
elseif F.cdim ~= dim_coeff
    error('Dimension of fusion frame and coefficeints do not fit.')
end

if F.Nframes ~= N_coeff
    error("Number of Frames in Fusion Frame and coefficient do not match.")
end


for ii = 1:length(coeff)
     if flags.do_proj
          fff = coeff{ii}; % Only for debugging: Seperation
          ddd = fuana(F,fff,'single',ii);
          if flags.do_square
                ddd = (F.w(ii)).^2*ddd;
          end
          % $= w_i \pi_{W_i} f_i$
     else 
          % $= w_i f_i $
          ddd = F.w(ii).*coeff{ii};
          if flags.do_frameoper
            ddd = {F.w(ii).*ddd};
          end
     end

    if ii ~= 1 
        if length(coeff{ii}) == lll
            f = f{1} + ddd{1};%this is not slower than the cellfun
            if ~iscell(f)
                f={f};
            end
        else 
            error('Dimensions do not match!')
        end
    else
        lll = length(coeff{ii});
        f = ddd;
    end
end

==> code/old/figures2to5/generate_fusionframes.m <==
function [F,L] = generate_fusionframes(frametypes, varargin)
%GENERATE_FUSIONFRAMES function to initialize fusion frames in LTFAT
%
%   Usage: G = generate_fusionframes(frametypes, L)
%          G = generate_fusionframeC('paper', L,num_local,red,varargin)
%
%   Input parameters:
%     frametypes     array comprising the frame types
%     L              desired frame length
%
%   Output parameters:
%     G          the fully initialized fusion frame
%     L          length of the fusion frame
%     fs         sampling frequency
%
%   Optional parameters:
%     fs         sampling frequency; default: 44100 Hz
%     weights    default: uniform
%     init       initialisation type
%     L          frame length
%     red        redundancy, K/L per default
%
%   The following frames can be generated:
%     DGT
%     WMDCT
%     FWT
%     DST I
%     RANDOM, RANDOM_U
%     MIN, MIN_U
%     ONB
%     basis
%     FF_EX13_1, FF_EX13_1_u, FF_EX13_1_un
%     big
%     Mitra
%     another_R_three_u, another_R_three



num_local = numel(frametypes);

definput.keyvals.fs = 44100;
definput.keyvals.weights = ones(num_local-1,1);
definput.flags.init = {'init', 'full'};
definput.keyvals.L = 10;
definput.keyvals.red = num_local/definput.keyvals.L;
%[flags,kv]=ltfatarghelper({},definput,varargin);

frame_args = frametypes(2:end);
framestring = [];
fixedlength = 0; %some frames -the generic ones- have fixed length in this
                 %case, LTFAT can not easily be accessed
outstring = [];
F = [];
kv.weights = [];

for ii = 1:num_local
    ftype = frametypes{ii};
    if ~iscell(ftype)
        ftype = {ftype};
    end 
    frame_args = ftype(2:end);
    switch ftype{1}
        case 'dgt'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 20;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.a = frame_args{2};
            else
                definput.keyvals.a = 10;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.win = frame_args{3};
            else
                definput.keyvals.win = 'gauss';
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i, %i', kv.win, kv.a, kv.M);
        case 'wmdct'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 80;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i', 'gauss', kv.M);
        case 'fwt'
            if size(frame_args,2) > 0
                definput.keyvals.wl = frame_args{2};
            else
                definput.keyvals.wl = 'db8';
            end
            if size(frame_args,2) > 1
                definput.keyvals.J = frame_args{2};
            else
                definput.keyvals.J = 8;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i',  kv.wl, kv.J);
        case 'dsti'
            if size(frame_args,2) > 0
                definput.keyvals.L = frame_args{1};
            else
                definput.keyvals.L = 20;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('%i', eye(kv.L));
        case {'random','random_u'}

            if size(frame_args,2) > 0
                definput.keyvals.Lr = frame_args{1};% length
            else
                definput.keyvals.Lr = 3;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.M = frame_args{2};% how many local frames
            else
                definput.keyvals.M = 3;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.red = frame_args{3};% red = varargin{3};% {min, max}
            else
                definput.keyvals.red = {0.25 0.75};
            end

            [~,kv]=ltfatarghelper({},definput,varargin);
            
            if numel(kv.red) == 1
                mmm = kv.red{1};
                MMM = mmm{1};
            elseif numel(kv.red) == 2
                mmm = kv.red{1};
                MMM = kv.red{2};
            end

            outstring = [];
            for ll = 1:kv.M
                rrr = rand(1,1)*(MMM - mmm) + mmm;
                g = rand(kv.Lr,floor(rrr*kv.Lr))'-1/2;
                
                eval(sprintf("F_%i = frame('gen', g');",ll));

                if ll == 1
                   fusionstring = "F_1";
                else
                    fusionstring = strcat(fusionstring, sprintf(", F_%i",ll));
                end
                
            end
            if strcmp(ftype{1}, 'random')
                kv.weights = rand(1,1);
            end
            ftype{1} = 'gen';
            %outstring = 'g';
            F = eval(sprintf("frame('fusion',kv.weights,%s);",fusionstring));
            fixedlength(ii) = 1;
            
         case {'min','min_u'}
            F_1 = frame('gen',[0 1]');
            F_2 = frame('gen',[1 0]');
            if strcmp(ftype{1}, 'min_u')
                % uniform
                weights = ones(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'ONB'

            F_1 = frame('gen', [1 0 0 0 0 0; 0 1 0 0 0 0]');
            F_2 = frame('gen', [0 0 1 0 0 0; 0 0 0 1 0 0]');
            F_3 = frame('gen', [0 0 0 0 1 0; 0 0 0 0 0 1]');
            
            weights = ones(1, 3);
        
            F = frame('fusion', weights, F_1,F_2,F_3);
            fixedlength(ii) = 1;
        
        case 'basis'
            L = 5;
            SR = 1;
    
            FFF = [ 1 0 1 0 0; 0 0 0 1 1];
    
            F_11 = frame('gen', FFF');
            F_11.descr = '2-dimensional basis';
            fusionstring = 'F_11';
    
            FFF = [ 0 0 1 1 1; 1 0 0 0 1; 0 1 0 0 1];
    
            F_12 = frame('gen', FFF');
            F_12.futype = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_12");
    
            FFF = [ 1 0 0 0 0; 0 0 1 0 0];
    
            F_21 = frame('gen', FFF');
            F_21.descr = '2-dimensional ONB';
            fusionstring = strcat(fusionstring, ", F_21");
    
            FFF = [1 1 1 1 1; 1 0 1 0 1; 0 1 1 1 0];
    
            F_22 = frame('gen', FFF');
            F_22.descr = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_22");
        
            F = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
            fixedlength(ii) = 1;
            
        case {'FF_EX13_1','FF_EX13_1_u','FF_EX13_1_un'}
        % Example 13.1 from Finite Frames Book 
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 0 0; 0 1 0]');
            F_2 = frame('gen', [0 1 0; 0 0 1]');

            if ftype == 'FF_EX13_1_n' || ftype == 'FF_EX13_1_un' 
            % just put a negative sign 
                F_2 = frame('gen', [0 -1 0; 0 0 1]');
            end

            if ftype == 'FF_EX13_1' || ftype == 'FF_EX13_1_n' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'big'
            disp('calculations with the ''big'' frame may take a while...')
            L = 4*1024;% overall length    
            SR = 44100;% assumed sampling rate
       
            a = 64;
            M = 1024;
            F = frame('dgt',{'hann',512}, a, M);
            % DGTREAL does not work as this is non-linear
            FFF = frsynmatrix(F,L);
            size(FFF);
    
            F_11 = frame('gen', FFF);
            F_11.futype = 'Gabor Sub-System with Hanning window, a = 64, M = 1024';
            fusionstring = 'F_11';
            % -----------------
            F = frame('fwt','db8',10);
            FFF = frsynmatrix(F,L);
            F_12 = frame('gen', FFF);
            F_12.futype = 'Wavelet system with Daubechies wavelet of order 8; 10 iterations';
        
            fusionstring = strcat(fusionstring, ', F_12');
       
            % ----------------------------------
            F = frame('dft');
            FFF = frsynmatrix(F,L);
            F_13 = frame('gen', FFF);
            F_13.futype = 'Pure frequencies';
    
            fusionstring = strcat(fusionstring, ', F_13');
            % ------------------------------------
            FFF = rand(L,L);
            F_21 = frame('gen',FFF);
            F_21.futype = 'Random frame UNIFORM (0,1)';
    
            fusionstring = strcat(fusionstring, ', F_21');
            % ---------------------------------------
            F = frame('dgt','gauss',128,512);
    
            FFF = frsynmatrix(F,L); 
            F_22 = frame('gen',FFF);
            F_22.futype = 'Gabor Frame with Gaussian window, a = 128 and M = 512';
    
            fusionstring = strcat(fusionstring, ', F_22');
    
            % ------------------------------------------   
            F = frame('dctii');
            FFF = frsynmatrix(F,L); 
       
            F_23 = frame('gen',FFF);
            F_23.futype = 'Discrete Cosinus Transform';
    
            fusionstring = strcat(fusionstring, ', F_23');
            % --------------------------------------------
         
            FFF = randn(L,L);
            F_31 = frame('gen',FFF);
            F_31.futype = 'Random frame, normal distributed';
            fusionstring = strcat(fusionstring, ', F_31');
            % ------------------------------------------
        
            F = frame('dgt','gauss',32,1);
            FFF = frsynmatrix(F,L); 
            F_32 = frame('gen',FFF);
            F_32.futype = 'Frames of translates with Gaussian';
    
            fusionstring = strcat(fusionstring, ', F_32');
            % ------------------------------------------
    
            F = frame('identity');
            FFF = frsynmatrix(F,L); 
            rrr = rand(L);
            FFF = FFF*diag(rrr);
    
            F_33 = frame('gen',FFF);
            F_33.futype = 'Standard Basis with random weights';
    
            fusionstring = strcat(fusionstring, ', F_33');
            % ------------------------------------------
       
            F = eval(sprintf("frame('fusion',1,%s)",fusionstring));
            
        case 'Mitra'
            L = 6;
            SR = 1;
    
            F_1=frame('gen',[1 1 0; 1 -1 0; 0 0 1; 0 0 0; 0 0 0; 0 0 0]);
            F_2=frame('gen', [0 0 0; 0 0 0; 1 1 0; 1 -1 0; 0 0 1; 0 0 0]);
            F_3=frame('gen', [0 0; 0 0; 0 0; 0 0; 0 0; 0 1]);
    
            F = frame('fusion',1,F_1,F_2,F_3);
            fixedlength(ii) = 1;
            
        case {'another_R_three_u','another_R_three'}
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 -1 2; -1 2 1]');
            F_2 = frame('gen', [2 1 -2; -1 0 1]');

            if ftype == 'another_R_three' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case {'Fig2', 'Fig3'}
            F_1 = frame('gen', [1 0 0; 0 1 0.5]');
            F_2 = frame('gen', [1 1 0; 0 0 1]');
            L = 3;
            kv.weights = ones(2,1);
            F = frame('fusion',kv.weights,F_1,F_2);
            fixedlength(ii) = 1;
            
        case 'Fig4'
            L = 105;
            F = generate_fusionframes({'random'}, 'Lr', L, 'M', 8);
            
        case 'Fig5'
            frametypes = {'dgt', 'wmdct', 'dwilt', 'fwt'};
            %frametypes = {'dwilt', 'dsti', 'fwt'};
            %, 'gen'};
            framenumber = 6;
            L = 128;
            fusionstring = cell(framenumber, 1);
            framestring = [];
            weights = ones(framenumber,1);
            for ii = 1:framenumber
                %generate single frames
                rand_idx = [4 1 1 4 4 1];
                %rand_idx = [3 1 2 1 2 3];
                g=randn(L, L);
                g=0.25*g./max(g);
                fusionstring{ii} = [frametypes{rand_idx(ii)},',', rand_pars(frametypes{rand_idx(ii)})];
                eval(sprintf('F_%i = frame(''%s'', %s);',ii, frametypes{rand_idx(ii)},...
                rand_pars(frametypes{rand_idx(ii)})));
                framestring = strcat(framestring, sprintf(", F_%i",ii));
            end

            fstring = framestring{1};
            F = eval(sprintf("frame('fusion',weights,%s);",fstring(2:end)));
        
        otherwise
            disp('unrecognized frame type - not yet implemented');
            outstring = [];
    end
    if ~isempty(outstring)
        eval(sprintf('F_%i = frame(''%s'', %s);',ii, ftype{1}, outstring));
    end
    localframe_name{ii} = ftype{1};
    if ii == 1
        framestring = strcat(framestring, sprintf("F_%i",ii));
    else
        framestring = strcat(framestring, sprintf(", F_%i",ii));  
    end
end

if isempty(F)
    F = eval(sprintf("frame('fusion',kv.weights,%s);",framestring));
end

for kk = 1:num_local
    if fixedlength(kk)
        F.frames{kk}.fixedlength = 1;
    end
end
F.futype = localframe_name;

%if flags.do_full
 %   if any(fixedlength) == 1
 %       disp('fixed length local frame. full init not yet possible in this config.');
 %       return;
 %   end
    %F = checkfudimC(F, kv.L);
%    F = frameaccel(F, kv.L);
end

function outstring = rand_pars(instring)

switch instring
    case 'dgt'
        outstring = sprintf('''%s'', %i, %i', 'gauss', 10, 40);
    case 'dwilt'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'wmdct'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'fwt'
        outstring = sprintf('''%s'', %i',  'db8', 8);
    case 'cqtfb'
        outstring = sprintf('%i,%i,%i, %i, %i', 44100,40, 10000, 8, 160);
        %('cqtfb',fs,fmin,fmax,bins,Ls,...)
    case 'dsti'
        outstring = sprintf('%i', eye(10));
    case 'gen'
        outstring = sprintf('%s', 'g');
    otherwise
        disp('unrecognized frame type - pars not yet implemented');
        outstring = [];
end

end


==> code/old/figures2to5/make_coeffull.m <==
clear all
close all

[f,fs]=greasy;
f = randn(326,1);
fs = 44100;
L=length(f);
%L = 104;
%[g,a,fc]=audfilters(fs,L,'fractional');
%[g,a,fc]=audfilters(fs,L);
[gn,a,fc]=cqtfilters(fs,20,fs,1,L);
an = ones(size(a));
an = a;
M = 512; a = 128; L = 10*512; g = 'hann';
[gfb,afb] = gabfilters(L,g,a,M);
an = [1 1 2 4];
g1{1} = gn{2};
g1{2} = gn{2};
g1{3} = gn{2};
g1{4} = gn{2};

c=filterbank(f,g1,an);

x = linspace(0, fs, L);
for ii = 1:numel(c)
    st = upsample(c{ii}, an(ii));
    st(st==0)=nan; 
    s(ii,:) = st; 
end

lin_f = linspace(min(fc), max(fc), L);

new_vec = zeros(size(lin_f));
idx = 1;
for ii = 2:numel(fc)
    if ii > idx
    new_vec(lin_f > fc(ii-1) & lin_f < fc(ii)) = fc(ii);
    end
end

new_vec(end) = max(lin_f);

idx = 1;
cmat = nan(4, length(s));
for kk = 2:4%numel(fc)  
    for ll = 1:length(new_vec)
        if new_vec(ll) <= fc(kk) && new_vec(ll)>=fc(kk-1)
            cmat(ll,:) = s(kk,:);
        end
    end

end

ct = 0;
while sum(sum(isnan(cmat)))
    %coeffull = fillmissing(cmat,'movmedian',100,2);
    %coeffull = fillmissing(cmat,'movmedian',100);
    coeffull = fillmissing(cmat,'spline',2);
    coeffull = fillmissing(cmat,'spline');
    %coeffull = fillmissing(cmat,'previous',2);
    %coeffull(:,1) = coeffull(:,2);
    ct = ct+1;
    if ct > 2000
        break;
    end
end
if ~exist('coeffull')
coeffull = cmat;
end
%F = frame('filterbank',g, a, numel(g));
F = frame('gen', coeffull);%+eye(200));
[A,B]=framebounds(F,'iter');
B/A
%[c, info] = ufwt(randn(100,1), 'db8', 3);
f = randn(100,1);
[c,info] = uwfbt(f,{'sym10',3,'full'});
%[ccell,dim] = wavpack2cell(c,info.Lc);
%calculate center frequencies
fn = size(c,1);
%for ii = numel(ccell):-1:1
%    fc(ii) = mean([fn, fn/2]);
%    fvec(ii) = fn;
%    fn = fn/2;
%end
   
%[ccell,dim] = wavpack2cell(c,info.Lc);
if iscell(c)
    for kk = 1:numel(ccell)
    c(:,ii) =  ccell{ii};
    end
end
    
maxsize = size(c,1) + 1;
coeffull = NaN*ones(maxsize, maxsize);
center = ceil(maxsize/2);

for jj = 1:size(c,2)
    for ii = maxsize:-1:1%floor(maxsize/2)+1
        cidx = center-floor(numel(c(:,jj))/2);
        coeffull(ii,cidx+[1:numel(c(:,jj))]) = c(:,jj);
    end
end
coeffull = fillmissing(coeffull,'movmedian',100,2);
eig(coeffull)
%csig4 = upsample(ccell{4}, 2);
%csig4(csig4==0) = nan;
%csig3 = upsample(ccell{3}, 4);
%csig3(csig3==0) = nan;
%csig2 = upsample(ccell{2}, 8);
%csig2(csig2==0) = nan;
%csig1 = upsample(ccell{1}, 8);
%csig1(csig1==0) = nan;
csig4 =  ccell{4};
csig3 =  ccell{3};
csig2 =  ccell{2};
csig1 =  ccell{1};
maxsize = size(c,1) + 1;
coeffull = NaN*ones(maxsize, maxsize);
center = ceil(maxsize/2);

for ii = maxsize:-1:floor(maxsize/2)+1
    cidx = center-floor(numel(csig4)/2);
    coeffull(ii,cidx+[1:numel(csig4)]) = csig4;
end
for ii = floor(maxsize/2):-1:floor(maxsize/4)+1
    cidx = center-floor(numel(csig3)/2);
    coeffull(ii,cidx+[1:numel(csig3)]) = csig3;
end
for ii = floor(maxsize/4):-1:floor(maxsize/8)+1
    cidx = center-floor(numel(csig2)/2);
    coeffull(ii,cidx+[1:numel(csig2)]) = csig2;
end
for ii = floor(maxsize/8):-1:1
    cidx = center-floor(numel(csig1)/2);
    coeffull(ii,cidx+[1:numel(csig1)]) = csig1;
end


    coeffull = fillmissing(coeffull,'previous',2);
    coeffull = fillmissing(coeffull,'previous');
ct = 0;
while sum(sum(isnan(coeffull)))
    coeffull = fillmissing(coeffull,'movmedian',100,2);
    coeffull = fillmissing(coeffull,'movmedian',100);
    %coeffull = fillmissing(coeffull,'previous',2);
    %coeffull = fillmissing(coeffull,'previous');
    %coeffull = fillmissing(flip(coeffull),'previous',2);
    %coeffull(:,1) = coeffull(:,2);
    ct = ct+1;
    if ct > 1000
        break;
    end
end
imagesc(flipud(coeffull));

ct = 1;
for ii = numel(ccell):-1:2
    if ~mod(numel(ccell{ii}),2)
        sampledcoefs = [0;upsample(ccell{ii},2^0)];
    else
        sampledcoefs = [upsample(ccell{ii},2^1)];
    end
    centervec = center-ceil(numel(sampledcoefs)/2)+1:center+ceil(numel(sampledcoefs)/2)-1;
    numel(centervec)
    %frange = numel(sampledcoefs):-1:ceil(numelsampledcoefs/2);
    for jj = numel(sampledcoefs):-1:ceil(numel(sampledcoefs)/2)
        %centervec = center-ceil(numel(sampledcoefs)/2)+1:center+ceil(numel(sampledcoefs)/2)-1;
        coeffull(jj, centervec) = sampledcoefs;
    end
    ct = ct + 1;
end

%if ~mod(numel(ccell{ii}),2)
    coeffull(1, centervec) =  sampledcoefs;%[0;upsample(ccell{ii},2^1)];
%else
%    coeffull(1, centervec) =  [upsample(ccell{ii},2^0)];
%end

coeffull(1:fn/2^10, center) = ccell{1};
coeffull(2, center) = ccell{2};
center = [center-1:center];
coeffull(3, center) = ccell{3};
center = [center-2:center+1];
coeffull(4, center) = ccell{4};
center = [center-4:center+3];
coeffull(5, center) = ccell{5};
center = [center-8:center+7];
coeffull(6, center) = ccell{6};
center = [center-16:center+15];
coeffull(7, center) = ccell{7};
center = [center-32:center+31];
coeffull(8, center) = ccell{8};
center = [center-64:center+63];
coeffull(9, center) = ccell{9};
center = [center-128:center+127];
coeffull(10, center) = ccell{10};
center = [center-256:center+255];
coeffull(11, center) = ccell{11};



==> code/old/figures2to5/plotfigure2_new.m <==
function [a, x] = plotfigure2_new(G, f, viewx, viewy)
%PLOTFIGURE2 Fusion Frame in 3D
%
%   plots the projection of a vector on a fusion frame system
%   reproduces in its default configuration Figure 2 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%   Dependencies: vectarrow from
%                 'Plot 2D/3D Vector with Arrow' by Rentian Xiong 
%                 http://www.mathworks.com/matlabcentral/fileexchange/loadFile.do?objectId=7470&objectType=file
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022


transp = 0.25; % Make the surfaces transparent? 
text_distance = -0.05;
text_distance2 = -0.1;
plotlocal = 1;

borderX = 2;
borderY= 2;

color1 = [0 0.9 0; 0.9290 0.6940 0; 0.1 0.9 0.1; ];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980; 1, 0.6, 0.6; 1, 1, 0.6];
color3 = [0.4 0.4 0.4; 0.4 0.4 0.4];


% Do fusion frame analysis
fu_coeff = fuana(G,f);

%TODO: confirm projection directions => check!
hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes

    g1 = G.frames{ii}.g(:,1);
    g2 = G.frames{ii}.g(:,2);

    normal = cross(g1, g2);
    if normal(3) ~= 0
        Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
        surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(2) ~= 0
        Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
        surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(1) ~= 0
       Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
       surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    else
        error('NO!');
    end

    %don't try to be clever, just do the projection manually:
    n = [normal(1),normal(2),normal(3)];
    ntmp = n*f'*n; % This is probably not normalized! <f,n>n
    v_old = f-ntmp; 

    %plot the projections of the vector

    % Do Fusion Analysis instead
    v_new = fu_coeff{ii};

    v = v_new;
   
    qH = quiver3(0,0,0,v(1),v(2),v(3),'Color',color3(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
    text_text = char(sprintf('p_%i',ii));
    if ii == 1
    text(v(1)+0.1, v(2)+text_distance, v(3)+text_distance2, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    else
    text(v(1)-0.2, v(2)+text_distance, v(3)+text_distance2, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    end
    
    qH.LineStyle = '-';
    qH.LineWidth = 2;


    %plot the projections
    [~, M] = size(G.frames{ii}.g);
    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));

            text(G.frames{ii}.g(1,jj)+text_distance,G.frames{ii}.g(2,jj)+text_distance,...
                    G.frames{ii}.g(3,jj)+text_distance,...
                text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
        end
    end
    
end
%plot f
%vectarrow(zeros(3,1),f);
 quiver3(0,0,0,f(1),f(2),f(3),'Color','k','LineWidth',2,'MaxHeadSize',1.5);
     
   text(f(1)+text_distance2, f(2)+text_distance2, f(3)+text_distance2, 'f','Fontsize', 24,'Color','k', 'FontWeight', 'bold')



a = gca;
a.View = [viewx viewy];

==> code/old/figures2to5/plotfigure3.m <==
function [a, x] = plotfigure3(G, viewx, viewy)
%PLOTFIGURE3 Fusion Frame in 3D
%
%   plots a fusion frame (synthesis matrix) and its local 
%   frames along with its dual.
%   reproduces in its default configuration Figure 3 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022

plotlocal = 1; % Also plot the local frames? 
transp = 0.25; % Make the surfaces transparent? 
text_distance = -0.05;

borderX = 1;
borderY= 1;

color1 = [0 0.9 0; 0.9290 0.6940 0];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980];

hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes
    % Z = Ebene 
    if 1 == 1
        normal = cross(G.frames{ii}.g(:,1),G.frames{ii}.g(:,2));
        if normal(3) ~= 0
            Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
            surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(2) ~= 0
            Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
            surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(1) ~= 0
           Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
           surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        else
            error('NO!');
        end
        % Plote the normal vector
        % quiver3(0,0,0,normal(1),normal(2),normal(3));
    end     
    [~, M] = size(G.frames{ii}.g);

    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));
            %text(G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),text_text,'Fontsize', 20,'Color',color2(ii,:))
                text(G.frames{ii}.g(1,jj)+text_distance,G.frames{ii}.g(2,jj)+text_distance,...
                    G.frames{ii}.g(3,jj)+text_distance,...
        text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
        end
    end
    
end
a = gca;
a.View = [viewx viewy];

==> code/old/figures2to5/vectarrow.m <==
function vectarrow(p0,p1)
%Arrowline 3-D vector plot.
%   vectarrow(p0,p1) plots a line vector with arrow pointing from point p0
%   to point p1. The function can plot both 2D and 3D vector with arrow
%   depending on the dimension of the input
%
%   Example:
%       3D vector
%       p0 = [1 2 3];   % Coordinate of the first point p0
%       p1 = [4 5 6];   % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%       2D vector
%       p0 = [1 2];     % Coordinate of the first point p0
%       p1 = [4 5];     % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%   See also Vectline
%   Rentian Xiong 4-18-05
%   $Revision: 1.0
%   Modified display properties: C.Hollomey (Nov. 2022)

  if max(size(p0))==3
      if max(size(p1))==3
          x0 = p0(1);
          y0 = p0(2);
          z0 = p0(3);
          x1 = p1(1);
          y1 = p1(2);
          z1 = p1(3);
          plot3([x0;x1],[y0;y1],[z0;z1], 'k', 'LineWidth', 3);   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.6;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          hw = [z1-alpha*p(3);z1;z1-alpha*p(3)];
          
          hold on
          plot3(hu(:),hv(:),hw(:), 'k', 'LineWidth', 3)  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          zlabel('z')
          hold off
          %text(hu, hv, hw, 'vector')
           text(p1(1)-0.05,p1(2)-0.05,p1(3)-0.05, 'f','Fontsize', 24, 'FontWeight', 'bold')
      else
          error('p0 and p1 must have the same dimension')
      end
  elseif max(size(p0))==2
      if max(size(p1))==2
          x0 = p0(1);
          y0 = p0(2);
          x1 = p1(1);
          y1 = p1(2);
          plot([x0;x1],[y0;y1], 'LineWidth', 4, 'k');   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.4;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          
          hold on
          plot(hu(:),hv(:), 'LineWidth', 4, 'k')  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          hold off
      else
          error('p0 and p1 must have the same dimension')
      end
  else
      error('this function only accepts 2D or 3D vector')
  end
  
 

==> code/old/fusiogram.m <==
clear all

fbounds = 1;
%input signal
L = 384;
sig = randn(L,1);
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
sig = 1*sin(2*pi*fc*t)+sign;

% frame parameters
M = L/8; % FFT bins
a = 2; % hop size
% This results in a high redundacy Gabor frame. Red = 24 !!!


J = 6;
% XXL: Welches Fenster für die DGT? Hier angeben? (Im MAPDGT Gauss)

% frame layout
nrows = 2; 
ncols = 3;
toverlap = 0.1;
% foverlap = 0.07;
foverlap = 0.1;
Lsub = 128;
% XXL: Was ist das? Die Länge der Super-Fenster?
toverlap = floor(toverlap*Lsub)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lsub)*ones(1,nrows*ncols);
% XXL: Wäre hier nicht auch eine rechteckige Struktur besser?
% ala
% toverlap = floor(toverlap*Lsub)*ones(nrows,ncols);
%o.ä. 



for ii = 1:nrows*ncols %initialize dummy frames
    F.frames{ii} = randn(Lsub, Lsub);
end
% XXL: Wozu so intialisiert?

%get the indices for overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(F, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);

for jj = 1:nrows*ncols
    
    [local_dgt_ana{jj}, local_dgt_frame{jj}, F_dgt] = ...
        mapdgt(sig, a,M,L, start_idx1(jj), end_idx1(jj), start_idx2(jj), end_idx2(jj));

    % XXL: So the first super window is 1..128, 1..128
    %
    % Es sollte im Bereich L/3 = 128 und L/2 = 192 (plus overlap sein)
    % Problem (eventuell) Zahl drei im Code fixiert.
    %
    % The frame therefore should contain 128/a= 64; times
    % 128/b = 128*M/L = 16
    % elements

    if fbounds
        yy = local_dgt_frame{jj};
        F=frame('gen', yy);
        % XXL:
        % Local_dgt_frame hat 1028 * 384 Einträge
        % Passt! Das sind 64 * 16. 


        [A,B] = framebounds(F);
        % XXL: 
        % Das kann so nicht funktionieren bzw. liefert sehr hohe
        % Ratio. 
        % Grund: Wir haben kein Frame, sodnern eine Frame Folge.
        % Wir müssten A als kleinsten Eigenwert definieren, der nicht null
        % ist. Bzw, die Inverse der Operator-Norm der Pseudo-Inversen. 
        % Kann das Frame Frameworks überhaupt mit Frame Folgen umgehen? 
        % Sieht auf erstem Blick nicht so aus
        fprintf("The frame bounds of the %i-st DGT frame are %f and %f\n",jj,A,B);
    end

    [local_wl_ana{jj}, local_wl_frame{jj}, F_wl] = ...
        mapfwt(sig, J, L, start_idx1(jj), end_idx1(jj), start_idx2(jj), end_idx2(jj));

    if fbounds
        yy = local_wl_frame{jj};
        % In this constellation we get matrices 384x10
        yy(isnan(yy)) = 0;
        % ??? Why are there NANs included? 
        F=frame('gen', yy);
        [A,B] = framebounds(F);
        % B/A
        fprintf("The frame bounds of the %i-st wavelet frame are %f and %f\n",jj,A,B);
        % SHouldn't that be one ? (For B?) 
        clear F
    end
    
end

%select the frame sequences
F.frames{1} = local_dgt_ana{1};
F.type{1} = 'dgt';




tmp = local_dgt_ana{4};
F.frames{4} = tmp(end-Lsub:end, end-Lsub:end);
F.type{4} = 'dgt';
tmp = local_dgt_ana{5};
F.frames{5} = tmp(:, end-Lsub:end);
F.type{5} = 'dgt';

tmp = local_wl_ana{2};
F.frames{2} = tmp(:, start_idx2:end);
F.type{2} = 'wl';
F.frames{3} = local_wl_ana{3};
F.type{3} = 'wl';
tmp = local_wl_ana{6};
F.frames{6} = tmp(:, end-Lsub:end);
F.type{6} = 'wl';

% weights = ones(1, nrows*ncols);    
% FuFr = frame('fusion', weights, F_1,F_2,F_3);


% assemble the representation
representation = nan(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));

ct = 1;
for ii = 1: nrows*ncols
    x = F.frames{ii};
    xf = 1;
    xt = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
               
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;


% interpolate nans
ct = 0;
cmat_interp = fusiotmp;
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        %C = mean(cmat_interp(ii,:), 'omitnan');
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline');
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

figure; imagesc(abs(cmat_interp'))
title('The interpolated local fusion frame coefficents');

%if fbounds
%    F=frame('gen', cmat_interp);
    % XXL:
    % This does NOT make sense, as in the interploation we should have the
    % analysis coefficents and NOT the frame elements
%    [A,B] = framebounds(F);
%    B/A
%end
%figure; imagesc(flipud(abs(fusiotmp)))

==> code/old/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(F, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);
s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + size(F.frames{ii-1}, 1)-foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 +size(F.frames{ii}, 1);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + size(F.frames{row_idx(jj,ii)}, 2);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    size(F.frames{row_idx(jj,ii-1)}, 2)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    size(F.frames{row_idx(jj,ii)}, 2);
            end
        end
   end

end



==> code/old/lastver/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)


L = length(sig);

F_2d = frame('fwt', 'ana:spline4:4', J);
%F_2d = frame('fwt', 'db8', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

%x = nan(floor(L/3),floor(L/3));
%Lsub = ceil(L/3);


for ii = 1:J
    %f(ii) = 3*L/2^log2(ii);
    f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;

%for ii = 1:J
%    fm(ii) = 3*Lsub/2^(ceil(Lsub/ii));
%end

for jj = 1:L
%    c = F_wl(jj,:);
%    ccell = wavpack2cell(c,fi);

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
    %framemat(ii,:) = F_wl(ii,:);
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J+1
    fmat(round(f(ii)/2), :) = g1(ii,:);
end

%interpolate frequencies
framemat = zeros(L/2,L);
ct = 1;
for ii = 1:J+1
    while floor(f(ii)/2) > ct
    framemat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end
%framemat(ct+1:end,:) = repmat(g1(end,:), ceil(numel(ct+1:size(g1,2))), 1);
framemat(ct:end,:) = repmat(g1(end,:), ceil(numel(ct:size(framemat,1))), 1);
%fmat(ct:end,:) = repmat(([g1(end,:); nan(size(g1(end,:)))]), ceil(numel(ct+1:size(g1,2))/2), 1);


==> code/old/mapdgt.m <==
function [f_i, ff, F_dgt] = mapdgt(sig, a, M)

L = length(sig);

F_1d = frame('dgt', 'gauss', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

ct=1;
for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f_i(jj) = F_dgt(jj,:)*sig;
        ff(ct,:) = F_dgt(jj,:);
    end
end
f_i = reshape(f_i, M, L/a);

ct = 1;
test = zeros(L, L);
for ii = 1:L/M:L
    test(ii,:) = upsample(f_i(ct,:), a);
    test(test==0) = nan;
end
f_i = test;

      


==> code/old/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)


L = length(sig);

F_2d = frame('fwt', 'ana:spline4:4', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

%x = nan(floor(L/3),floor(L/3));
Lsub = ceil(L/3);


for ii = 1:J
    f(ii) = 3*L/2^ii;
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;

%for ii = 1:J
%    fm(ii) = 3*Lsub/2^(ceil(Lsub/ii));
%end



%tw = nan(1, Lsub);
%f_wl = nan(Lsub, Lsub);
%fg = nan(L, Lsub);
for jj = 1:L
%    c = F_wl(jj,:);
%    ccell = wavpack2cell(c,fi);

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
    framemat(ii,:) = F_wl(ii,:);
end
gg = wavpack2cell(sn, fi);  

for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end

end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J
    fmat(f(ii), :) = g1(ii,:);
end


==> code/old/old/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(F, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);
s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + size(F.frames{ii-1}, 1)-foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 +size(F.frames{ii}, 1);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + size(F.frames{row_idx(jj,ii)}, 2);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    size(F.frames{row_idx(jj,ii-1)}, 2)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    size(F.frames{row_idx(jj,ii)}, 2);
            end
        end
   end

end



==> code/old/old/lastver/figure5.m <==
clear all

fbounds = 1;%calculate frame bounds 1...yes/0...no


%% input signal
L = 384;
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
x = zeros(L,1);
sig = sin(2*pi*fc*t)+sign +x;
sig(320:325) = 2;

%% frames and their layout
% frame parameters
M = L/8;
a = 16;
J = 6;
dgtred = M/a;
% frame layout
nrows = 2; 
ncols = 3;
toverlap = 0.1;
foverlap = 0.1;

Lcol = L/ncols; %length of one column
Lrow = Lcol/nrows; %length of one row
Lrow = L/(2*nrows);
toverlap = floor(toverlap*Lcol)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lrow)*ones(1,nrows*ncols);


%get the indices for overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = ...
    get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);


%derive the local frames and expand them on the t-f plane
[local_dgt_raw, local_dgt_tiles, F_dgt] = ...
    mapdgt(sig, a, M);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_dgt);
    [Adgt,Bdgt] = framebounds(F);
    %Bdgt/Adgt
end
%display only positive frequencies
local_dgt_tiles = local_dgt_tiles(1:L/2, :);
local_dgt_raw = local_dgt_raw(1:L/2, :);

[local_wl_raw, local_wl_tiles, F_wl] = ...
    mapfwt(sig, J);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_wl);
    [Awl,Bwl] = framebounds(F);
    %Bwl/Awl
    clear F
end


%% derive the tiles from the local frames

F.type{1} = 'wl';
F.type{4} = 'wl';
F.type{5} = 'wl';
F.type{2} = 'dgt';
F.type{3} = 'dgt';
F.type{6} = 'dgt';

for kk = 1:nrows*ncols
    if strcmp(F.type{kk}, 'dgt')
        F.tiles{kk} = local_dgt_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_dgt_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: dgt
            ldgt = F_dgt;
            ldgt(isnan(ldgt)) = 0;
            fmat{kk} = ldgt(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end
        
    elseif strcmp(F.type{kk}, 'wl')
        F.tiles{kk} = local_wl_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_wl_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: fwt
            lwlf = F_wl;
            lwlf(isnan(lwlf)) = 0;
            fmat{kk} = lwlf(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end

    else
        disp('not implemented.')
    end
    
end

%% assemble the representation

representation = nan(max(end_idx2), max(end_idx1));
representation_raw = nan(max(end_idx2), max(end_idx1));
representation_norm = zeros(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));
averagenorm = zeros(max(end_idx2), max(end_idx1));


for ii = 1: nrows*ncols
    x = F.tiles{ii};
    z = F.raw{ii};
    y = F.norms{ii}.*ones(size(F.tiles{ii}));
    xf = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
            representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
            averagenorm(f_i, t_i) = averagenorm(f_i, t_i) + 1;
             %nan+int = nan; therefore, distinguish here to be able to add up  
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i) + z(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                representation_raw(f_i, t_i) = z(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                representation_raw(f_i, t_i) = nan;
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

%average points with more than one frame element
averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;
fusioraw = representation_raw./averagetmp;
representation_norm = representation_norm./averagenorm;

%% interpolate nans
ct = 0;
cmat_interp = fusiotmp(1:end,:);
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        %interpolate along the second dimension, i.e. per row
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

if sum(sum(isnan(cmat_interp)))
    disp('interpolation did not remove all nans')
end


if fbounds
%calculate the frame bounds of the global frame
        H1 = [fmat{1}; fmat{2}; fmat{3}; fmat{4}; fmat{5}; fmat{6}];
        H = frame('gen', H1);
        [ah, bh] = framebounds(H);
        sprintf('global frame bound ratio: %i', round(bh/ah))  
%calculate the frame bounds of the fusion frame (weights = 1) 
        Id = eye(Lcol);
        Sf = zeros(Lcol,Lcol);
        for ii=1:nrows*ncols
            c = fmat{ii}*Id;
            %c= flip(F.w(ii))*c;
            proj{ii} = c'*pinv(fmat{ii})';
            Sf = Sf + proj{ii};
        end
     
        Gl = frame('gen', Sf);
        [A0, B0] = framebounds(Gl);
        sprintf('fusion frame bound ratio: %i', round(B0/A0))
end

fusio = cmat_interp;


%% plots

figure
%plot the fusiogram
disp1 = log(fusio(1:end,1:end));
normc = abs(max(max(disp1(~isinf(disp1)))));
imagesc((1*abs(log(fusio(1:end,1:end))+normc*ones(size(disp1)))))
colorbar
colormap(flipud(hsv))
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)

figure
%plot the raw data
imagesc((abs((representation_raw./averagetmp))./max(abs(representation_raw./averagetmp))))
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)


figure;
%plot the input signal
plot(sig, 'LineWidth', 2)
hold on
grid on
plot(wind, 'LineWidth', 2)
xlabel('Time [samples]', 'Fontsize', 48)
xlim([0 3*Lcol])
vv = max(abs(sig));
ylim([-1.1*vv 1.1*vv])
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Amplitude [au]', 'Fontsize', 48)
    
figure;
%plot the norms
imagesc(representation_norm)
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})


==> code/old/old/lastver/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);

if numel(Lrow) == 1
    Lrow = Lrow*ones(nrows*ncols, 1);
end

if numel(Lcol) == 1
    Lcol = Lcol*ones(nrows*ncols, 1);
end

s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
Lcol = reshape(Lcol, nrows, ncols);
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + Lrow(ii) -foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 + Lrow(ii);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + Lcol(jj,ii);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    Lcol(jj,ii)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    Lcol(jj,ii);
            end
        end
   end

end



==> code/old/old/lastver/mapdgt.m <==
function [f, f_interp, F_dgt] = mapdgt(sig, a, M)
%MAPDGT expands discrete Gabor coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     a          downsampling factor in time
%     M          number of frequency channels
%
%   Output parameters:
%     f          the expanded Gabor frame
%     f_interp   the interpolated expanded Gabor frame
%     F_dgt      the frame synthesis matrix

L = length(sig);

F_1d = frame('dgt', 'hann', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f(jj) = F_dgt(jj,:)*sig;
    end
end
fi = reshape(f, M, L/a);

ct = 1;
test = zeros(L, L);
for ii = 1:L/M:L+1
%for ii = 1:2*L/M:2*L+1
    test(ii,:) = upsample(fi(ct,:), a);
    test(test==0) = nan;
end
f = test(1:L, :);
%f = test(1:ceil(size(test,1)/2),:);

ct = 1;
testin = zeros(L, L);
%testin = zeros(2*L, L);
for ii = 1:L/M:L
%for ii = 1:2*L/M:2*L
    testin(ii:ii+L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+L/M]),1);
    %testin(ii:ii+2*L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+2*L/M]),1);
    testin(testin==0) = nan;
    ct = ct + 1;
end
f_interp = testin;
%f_interp = testin(1:ceil(size(test,1)/2),:);
      


==> code/old/old/lastver/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)


L = length(sig);

F_2d = frame('fwt', 'ana:spline4:4', J);
%F_2d = frame('fwt', 'db8', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

%x = nan(floor(L/3),floor(L/3));
%Lsub = ceil(L/3);


for ii = 1:J
    %f(ii) = 3*L/2^log2(ii);
    f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;

%for ii = 1:J
%    fm(ii) = 3*Lsub/2^(ceil(Lsub/ii));
%end

for jj = 1:L
%    c = F_wl(jj,:);
%    ccell = wavpack2cell(c,fi);

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
    %framemat(ii,:) = F_wl(ii,:);
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J+1
    fmat(round(f(ii)/2), :) = g1(ii,:);
end

%interpolate frequencies
framemat = zeros(L/2,L);
ct = 1;
for ii = 1:J+1
    while floor(f(ii)/2) > ct
    framemat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end
%framemat(ct+1:end,:) = repmat(g1(end,:), ceil(numel(ct+1:size(g1,2))), 1);
framemat(ct:end,:) = repmat(g1(end,:), ceil(numel(ct:size(framemat,1))), 1);
%fmat(ct:end,:) = repmat(([g1(end,:); nan(size(g1(end,:)))]), ceil(numel(ct+1:size(g1,2))/2), 1);


==> code/old/old/mapdgt.m <==
function [f_i, ff, F_dgt] = mapdgt(sig, a,M,L, s_idx1, e_idx1, s_idx2, e_idx2)
% Why do we need the Signal here?
% What is exactely done here?
%



F_1d = frame('dgt', 'gauss', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

x = nan(floor(L/3),floor(L/3));
% Sollte das nicht von nrows and ncol abhängen?
% Was ist x?
Lsub = ceil(L/3);
% Wa sist Lsub?

t_i = zeros(1, Lsub);
t = zeros(1, Lsub);
t(1:L/M:Lsub) = [1:L/M:Lsub];
ct = 1;
for ii = s_idx1:a:e_idx1
    if ii == t(ct)
       t_i(ii) = t(ct);
    end
    ct = ct+1;
end

f_i = nan(Lsub, Lsub);
ct = 1;
for ii = s_idx1:a:e_idx1%for each temporal sampling point
    for jj = s_idx2:L/M:e_idx2
       f_i(jj,ii) = F_dgt(ii + jj,:)*sig;
       % This shoudl already by the coefficients, right?
       ff(ct,:) = F_dgt(ii + jj,:);
       ct = ct + 1;
    end
end

==> code/old/old/mapfwt.m <==
function [tw, yy, F_wl] = mapfwt(sig, J, L, s_idx1, e_idx1, s_idx2, e_idx2)

F_2d = frame('fwt', 'ana:spline4:4', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

x = nan(floor(L/3),floor(L/3));
Lsub = ceil(L/3);

for ii = 1:J
    f(ii) = 3*L/2^ii;
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;

for ii = 1:J
    fm(ii) = 3*Lsub/2^(ceil(Lsub/ii));
end



tw = nan(1, Lsub);
f_wl = nan(Lsub, Lsub);
fg = nan(L, Lsub);
for jj = s_idx2:e_idx2
    c = F_wl(jj,:);
    ccell = wavpack2cell(c,fi);

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);

    for kk = 1:J+1
        cctmp = upsample(ccell{kk}, a(kk));
        cctmp(cctmp==0) = nan;
        cc{kk} = cctmp;
    end

    %tw = nan(1, Lsub);
    ct = 1;
    ct1 = 1;
    for ll = 1:Lsub
        if ll <= f(ct)
            f_wi(ll) = f(ct);
            wtmp = cc{ct};
            if ~isnan(wtmp(ll))
                tw(ll,jj) = wtmp(ll);
      %                  sigm = sig(ii);
      %  sigm = repmat(sigm, L, 1);
                f_wl(ll,jj) = F_wl(jj,:)*sig;
                fg(:,ll) = F_wl(jj,:);
                ct1 = ct1 + 1;
            else
                tw(ll,jj) = nan;
            end
        else
            ct = ct+1;
        end

    end
end

ct1 = 1;
for kk = 1:Lsub-1
    if ~isnan(fg(1,kk))
        yy(:,ct1) =fg(:,kk);
        ct1 = ct1 + 1;
    end
end


==> code/old/old/mapwavelets.m <==
F_dgt = frsynmatrix(F_2a, L).';

==> code/old/reproducible_implementation/checkfudim.m <==
function F = checkfudim(F, L)
%CHECKFUDIM   check Fusion Frame Dimension
%
%   Usage: checkfudim(G);
%
%   Input parameters:
%     F     frame
%     L     desired framelength
%
%   Output parameters:
%     F     frame with additional parameter .cdim
%
%
%     `checkfudim` checks if all local frames in a 
%     fusion frame share the same dimension.
%
%     Example:
%     F1 = [1 0; 0 1];
%     F2 = [1 0 0; 0 1 0; 0 0 1];
%     FF1 = frame('gen',F1);
%     FF2 = frame('gen',F2);
%     G = frame('fusion',1,FF1,FF2);
%     G = checkfudim(G);
%
%
%   Started: 23.12.2021
%   Current: 04.11.2022
%
% Author: P. Balazs
% adapted to LTFAT: C. Hollomey
%
% Dependencies: LTFAT http://ltfat.org


complainif_notvalidframeobj(F,'MatrixRep');

%if nargin==1
%L = 160;
%end

if isfield(F, 'cdim')
    return
elseif ~isfield(F, 'type') || ~strcmp(F.type, 'fusion')
    error('Checkfudim only works for fusion frames');
end

for ii=1:F.Nframes
    localframe = frameaccel(F.frames{ii}, framelength(F.frames{ii}, L));
    FF=frsynmatrix(localframe,localframe.L);
    M = size(FF, 1);
    if ii > 2 && M ~= Mold
        F.cdim = nan;
        break
    else
        Mold = M;
    end
end

F.cdim = Mold;

==> code/old/reproducible_implementation/figure5/figure5.m <==
clear all

fbounds = 1;%calculate frame bounds 1...yes/0...no


%% input signal
L = 384;
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
x = zeros(L,1);
sig = sin(2*pi*fc*t)+sign +x;
sig(320:325) = 2;

%% frames and their layout
% frame parameters
M = L/8;
a = 16;
J = 6;
dgtred = M/a;
% frame layout
nrows = 2; 
ncols = 3;
toverlap = 0.1;
foverlap = 0.1;

Lcol = L/ncols; %length of one column
Lrow = Lcol/nrows; %length of one row
Lrow = L/(2*nrows);
toverlap = floor(toverlap*Lcol)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lrow)*ones(1,nrows*ncols);


%get the indices for overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = ...
    get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);


%derive the local frames and expand them on the t-f plane
[local_dgt_raw, local_dgt_tiles, F_dgt] = ...
    mapdgt(sig, a, M);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_dgt);
    [Adgt,Bdgt] = framebounds(F);
    %Bdgt/Adgt
end
%display only positive frequencies
local_dgt_tiles = local_dgt_tiles(1:L/2, :);
local_dgt_raw = local_dgt_raw(1:L/2, :);

[local_wl_raw, local_wl_tiles, F_wl] = ...
    mapfwt(sig, J);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_wl);
    [Awl,Bwl] = framebounds(F);
    %Bwl/Awl
    clear F
end


%% derive the tiles from the local frames

F.type{1} = 'wl';
F.type{4} = 'wl';
F.type{5} = 'wl';
F.type{2} = 'dgt';
F.type{3} = 'dgt';
F.type{6} = 'dgt';

for kk = 1:nrows*ncols
    if strcmp(F.type{kk}, 'dgt')
        F.tiles{kk} = local_dgt_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_dgt_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: dgt
            ldgt = F_dgt;
            ldgt(isnan(ldgt)) = 0;
            fmat{kk} = ldgt(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end
        
    elseif strcmp(F.type{kk}, 'wl')
        F.tiles{kk} = local_wl_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_wl_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: fwt
            lwlf = F_wl;
            lwlf(isnan(lwlf)) = 0;
            fmat{kk} = lwlf(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end

    else
        disp('not implemented.')
    end
    
end

%% assemble the representation

representation = nan(max(end_idx2), max(end_idx1));
representation_raw = nan(max(end_idx2), max(end_idx1));
representation_norm = zeros(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));
averagenorm = zeros(max(end_idx2), max(end_idx1));


for ii = 1: nrows*ncols
    x = F.tiles{ii};
    z = F.raw{ii};
    y = F.norms{ii}.*ones(size(F.tiles{ii}));
    xf = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
            representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
            averagenorm(f_i, t_i) = averagenorm(f_i, t_i) + 1;
             %nan+int = nan; therefore, distinguish here to be able to add up  
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i) + z(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                representation_raw(f_i, t_i) = z(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                representation_raw(f_i, t_i) = nan;
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

%average points with more than one frame element
averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;
fusioraw = representation_raw./averagetmp;
representation_norm = representation_norm./averagenorm;

%% interpolate nans
ct = 0;
cmat_interp = fusiotmp(1:end,:);
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        %interpolate along the second dimension, i.e. per row
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

if sum(sum(isnan(cmat_interp)))
    disp('interpolation did not remove all nans')
end


if fbounds
%calculate the frame bounds of the global frame
        H1 = [fmat{1}; fmat{2}; fmat{3}; fmat{4}; fmat{5}; fmat{6}];
        H = frame('gen', H1);
        [ah, bh] = framebounds(H);
        sprintf('global frame bound ratio: %i', round(bh/ah))  
%calculate the frame bounds of the fusion frame (weights = 1) 
        Id = eye(Lcol);
        Sf = zeros(Lcol,Lcol);
        for ii=1:nrows*ncols
            c = fmat{ii}*Id;
            %c= flip(F.w(ii))*c;
            proj{ii} = c'*pinv(fmat{ii})';
            Sf = Sf + proj{ii};
        end
     
        Gl = frame('gen', Sf);
        [A0, B0] = framebounds(Gl);
        sprintf('fusion frame bound ratio: %i', round(B0/A0))
end

fusio = cmat_interp;


%% plots

figure
%plot the fusiogram
disp1 = log(fusio(1:end,1:end));
normc = abs(max(max(disp1(~isinf(disp1)))));
imagesc((1*abs(log(fusio(1:end,1:end))+normc*ones(size(disp1)))))
colorbar
colormap(flipud(hsv))
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)

figure
%plot the raw data
imagesc((abs((representation_raw./averagetmp))./max(abs(representation_raw./averagetmp))))
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)


figure;
%plot the input signal
plot(sig, 'LineWidth', 2)
hold on
grid on
plot(wind, 'LineWidth', 2)
xlabel('Time [samples]', 'Fontsize', 48)
xlim([0 3*Lcol])
vv = max(abs(sig));
ylim([-1.1*vv 1.1*vv])
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Amplitude [au]', 'Fontsize', 48)
    
figure;
%plot the norms
imagesc(representation_norm)
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})


==> code/old/reproducible_implementation/figure5/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);

if numel(Lrow) == 1
    Lrow = Lrow*ones(nrows*ncols, 1);
end

if numel(Lcol) == 1
    Lcol = Lcol*ones(nrows*ncols, 1);
end

s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
Lcol = reshape(Lcol, nrows, ncols);
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + Lrow(ii) -foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 + Lrow(ii);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + Lcol(jj,ii);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    Lcol(jj,ii)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    Lcol(jj,ii);
            end
        end
   end

end



==> code/old/reproducible_implementation/figure5/mapdgt.m <==
function [f, f_interp, F_dgt] = mapdgt(sig, a, M)
%MAPDGT expands discrete Gabor coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     a          downsampling factor in time
%     M          number of frequency channels
%
%   Output parameters:
%     f          the expanded Gabor frame
%     f_interp   the interpolated expanded Gabor frame
%     F_dgt      the frame synthesis matrix

L = length(sig);

F_1d = frame('dgt', 'hann', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f(jj) = F_dgt(jj,:)*sig;
    end
end
fi = reshape(f, M, L/a);

ct = 1;
test = zeros(L, L);
for ii = 1:L/M:L+1
%for ii = 1:2*L/M:2*L+1
    test(ii,:) = upsample(fi(ct,:), a);
    test(test==0) = nan;
end
f = test(1:L, :);
%f = test(1:ceil(size(test,1)/2),:);

ct = 1;
testin = zeros(L, L);
%testin = zeros(2*L, L);
for ii = 1:L/M:L
%for ii = 1:2*L/M:2*L
    testin(ii:ii+L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+L/M]),1);
    %testin(ii:ii+2*L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+2*L/M]),1);
    testin(testin==0) = nan;
    ct = ct + 1;
end
f_interp = testin;
%f_interp = testin(1:ceil(size(test,1)/2),:);
      


==> code/old/reproducible_implementation/figure5/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)


L = length(sig);

F_2d = frame('fwt', 'ana:spline4:4', J);
%F_2d = frame('fwt', 'db8', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';

%x = nan(floor(L/3),floor(L/3));
%Lsub = ceil(L/3);


for ii = 1:J
    %f(ii) = 3*L/2^log2(ii);
        f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);
%f = fi;

%for ii = 1:J
%    fm(ii) = 3*Lsub/2^(ceil(Lsub/ii));
%end

for jj = 1:L
%    c = F_wl(jj,:);
%    ccell = wavpack2cell(c,fi);

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
    %framemat(ii,:) = F_wl(ii,:);
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J+1
    fmat(round(f(ii)/2), :) = g1(ii,:);
end

%interpolate frequencies
framemat = zeros(L/2,L);
ct = 1;
for ii = 1:J+1
    while floor(f(ii)/2) > ct
    framemat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end
%framemat(ct+1:end,:) = repmat(g1(end,:), ceil(numel(ct+1:size(g1,2))), 1);
framemat(ct:end,:) = repmat(g1(end,:), ceil(numel(ct:size(framemat,1))), 1);
%fmat(ct:end,:) = repmat(([g1(end,:); nan(size(g1(end,:)))]), ceil(numel(ct+1:size(g1,2))/2), 1);


==> code/old/reproducible_implementation/fuana.m <==
function [proj,F] = fuana(F,f,varargin)
%FUANA fusion frame analysis operator
%
%   Input parameters:
%     F        fusion frame
%     f        input signal
%
%   Output parameters:
%     proj   projection
%     F      loop back of fusion frames
%
%
%   `fuana` does the fusion frame analysis, i.e 
%   $ p_j = (w_j \pi_{W_j} f )_j.$, where $(f)$ 
%   is the signal/ function, $w_j$ teh weights, 
%   $W_j$ the subspaces (spanned by the local frames).
%
%
%   Optional parameters:
%     'single',s   only calculate one coefficient, i.e. the projection on $W_j$
%
% Started: 23.12.2021
% Last: 8.11.2022
%
% Author: P. Balazs
% adapted for LTFAT: C.Hollomey
%
% Dependencies: LTFAT http://ltfat.org
 
complainif_notvalidframeobj(F,'Fuana');

if ~strcmp(F.type, 'fusion')
    error('fuana only works for fusion frames');
end


definput.keyvals.single = [];
[~,kv]=ltfatarghelper({},definput,varargin);

if isfield(F, 'localdual')
    FD = F.localdual;
%    FD = framedual(F);
else    
    FD = framedual(F);
%    FD = fudualC(F);
end
L = length(f);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension (for now).');
elseif F.cdim ~= length(f)
    error('Local frames and signal do not fit.')
end

if ~isempty(kv.single)
    start_idx = kv.single;
    end_idx = kv.single;
    proj = cell(1, 1);
else
    start_idx = 1;
    end_idx = F.Nframes;
    proj = cell(F.Nframes, 1);
end

cnt = 1;
for ii=start_idx:end_idx
    c = frana(F.frames{ii},f);
    c= flip(F.w(ii))*c;
    proj{cnt} = frsyn(FD.frames{ii}, c);    
    cnt = ii+1;
end


==> code/old/reproducible_implementation/fudual.m <==
function FfD = fudual(F, L)
%FUDUAL dual fusion frame
%
%   Input parameters:
%     F     frame of which to calculate the dual
%
%   Output parameters:
%     FfD   the dual frame
%
%   `fudual` calculates the dual of the fusion frame operator.
%   it differs from framedual, which calculates the dual of each single
%   frame and inverts the weights to create a fusion frame (and stores
%   them in a separate variable
%
% Started 15.01.2022
% Last 22.02.2022

complainif_notvalidframeobj(F,'Fudual');

F = checkfudim(F, L);

if ~strcmp(F.type, 'fusion')
    error('fudual only works for fusion frames');
end

if isfield(F, 'frameoperator')
    Sf = F.frameoperator;
else
   Id = eye(F.cdim);
   c = fuana(F,Id);
   Sf = fusyn(F,c);
   F.frameoperator = Sf;
end


for ii=1:F.Nframes
    G = frsynmatrix(F.frames{ii}, F.cdim);
    G = cell2mat(Sf)\G; %supposedly more efficient than G = inv(Sf)*G;
    eval(sprintf("G_%i = frame('gen',G);",ii));
    if ii == 1 
         fusionstring = "G_1";
    else
        fusionstring = sprintf("%s, G_%i",fusionstring, ii);
    end
end
%weights could probably be passed directly
FfD = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
FfD.w = F.w; %weights are just the same


==> code/old/reproducible_implementation/fusion_frame_script.m <==
%reproduce Figures 2, 3, and 4 from the Chapter 
% "A Survey of Fusion Frames in Hilbert Spaces"
%
% dependencies: LTFAT development branch: fuframes
%               vectarrow function (Fig2)

clear all;
%select Figure to reproduce
%reproduce = 'Fig2';
%reproduce = 'Fig3';
%reproduce = 'Fig4';
reproduce = 'Fig5';


switch reproduce
    case 'Fig2'
        frametypes = {{'Fig2'}};
        plottype = '3D';
    case 'Fig3'
        frametypes = {{'Fig3'}};
        plottype = '3D';
    case 'Fig4'
        frametypes = {{'Fig4'}};
        plottype = '2D';
    case 'Fig5'
        frametypes = {{'Fig5'}};
        plottype = [];
    otherwise
        frametypes = demo_frames;
        plottype = 'overlap';
end

if strcmp(plottype, 'overlap')
    overlap = [0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25;...
               0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25];
    overlap = overlap';
else
    overlap = [];
end

[F, L] = generate_fusionframes(frametypes, overlap);

switch reproduce
    case 'Fig2'
        %vector to be projected
        f = [-0.1 -0.5 -0.1];
        %view angle [deg]
        view_az = 70;
        view_el = 40;
        plotfigure2(F, f, view_az, view_el);
        
    case 'Fig3'
        FD = fudual(F, L);
        %view angle [deg]
        view_az = 115;
        view_el = 350;
        %figure;
        subplot(1,2,1);
        plotfigure3(FD, view_az, view_el);
        title('The original fusion frame')
        subplot(1,2,2);
        plotfigure3(F, view_az, view_el);  
        title('The dual fusion frame');
        
    case 'Fig4'
        G=checkfudim(F, L);
        t=0:1/(L-1):1; f=4; x=sin(2*pi*f*t);
        
        h = fuana(G, x);
        %arrange the vectors...
        y = [h{1}'; h{2}'; h{3}'; h{4}'; h{5}'; h{6}'; h{7}'; h{8}'];
        z = [norm(h{1})'; norm(h{2})'; norm(h{3})';...
            norm(h{4})'; norm(h{5})'; norm(h{6})';...
            norm(h{7})'; norm(h{8})];
        
        figure;
        imagesc(y);
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        figure;
        imagesc(z)
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        
    case 'Fig5'
        addpath('./figure5')
        figure5;
end


==> code/old/reproducible_implementation/fusyn.m <==
function [f,F] = fusyn(F,coeff,varargin)
%FUSYN calculates the fusion frame synthesis operator
%
%   Input parameters:
%     F        fusion frame
%     coeff    coeffcients, given as coeff{1} .. coeff{N}, for each 
%              element in C^L, where L = F.cdim and N= G.Nframes.
%              (can also be a LxN array)
%
%   Output parameters:
%     f   synthesized signal 
%     F   loop back of usion frames
%
%
%   `fusyn` Construct the fusion synthesis operator, i.e. 
%   $\sum \limits_i w_i \pi_{W_i} f_i $, where f_i = coeff{i}.
%   We calculate
%   $ f = \sum \limits_{l = 1}{N} w_l \pi_{W_l} f_l , $, where $(f_l)$ 
%   are the coefficients, $w_l$ the weights, $W_l$ the subspaces
%   (spanned by the local frames).
%
%
%   Optional parameters:
%     'projections'   Turn the projection off (Default: 0), i.e. 
%                     $\sum \limits_i w_i f_i $
%
%     'operator'      can be 'square' or 'frameoper': Square the weights. 
%                     $\sum \limits_i w_i^2 \pi_{W_i} f_i $
%                     We are considering \ell^2(H) as coefficient space, 
%                     so this is equivalent to the frame operator, if we 
%                     use f_i = f.
%
%
% Started: 23.12.2021
% Current: 22.02.2022
%
% Author: P. Balazs
%
% Dependencies: LTFAT http://ltfat.org
%
% Copyright : (c) Acoustics Research Institute, Austrian Academy of
%              Science
%              http://www.kfs.oeaw.ac.at
%
%              Permission is granted to modify and re-distribute this
%              code for non-commercial usage in any manner as long as this
%              notice is preserved. For research please cite the paper [1]. 
%              All standard disclaimers apply.
%
% [1] P. Balazs, M. Shamsabadi, A. Arefijamaal, G. Chardon, "Representation
% of Operators Using Fusion Frames", submitted, 2022


complainif_notvalidframeobj(F,'Fusyn');

if iscell(coeff)
    N_coeff = size(coeff);
    dim_coeff = length(coeff{1});
elseif ismatrix(coeff)
    [dim_coeff,N_coeff] = size(coeff);
    coeff = mat2cell(coeff,dim_coeff,ones(1,N_coeff));
else
    error("The input of fusyn has to be a cell or an array.")
end


definput.flags.projections = {'no_proj', 'proj'};
definput.flags.operator = {'frameoper', 'square'};
[flags,~]=ltfatarghelper({},definput,varargin);
%do_proj = 1;
% Apply the projection, i.e
% $ T_W f_i = sum \limits_i w_i \pi_{W_i} f_i


if ~strcmp(F.type, 'fusion')
    error("Function \'fusyn\' only works for fusion frames");
end
L = size(coeff, 1);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension for the synthesis.');
elseif F.cdim ~= dim_coeff
    error('Dimension of fusion frame and coefficeints do not fit.')
end

if F.Nframes ~= N_coeff
    error("Number of Frames in Fusion Frame and coefficient do not match.")
end


for ii = 1:length(coeff)
     if flags.do_proj
          fff = coeff{ii}; % Only for debugging: Seperation
          ddd = fuana(F,fff,'single',ii);
          if flags.do_square
                ddd = (F.w(ii)).^2*ddd;
          end
          % $= w_i \pi_{W_i} f_i$
     else 
          % $= w_i f_i $
          ddd = F.w(ii).*coeff{ii};
          if flags.do_frameoper
            ddd = {F.w(ii).*ddd};
          end
     end

    if ii ~= 1 
        if length(coeff{ii}) == lll
            f = f{1} + ddd{1};%this is not slower than the cellfun
            if ~iscell(f)
                f={f};
            end
        else 
            error('Dimensions do not match!')
        end
    else
        lll = length(coeff{ii});
        f = ddd;
    end
end

==> code/old/reproducible_implementation/generate_fusionframes.m <==
function [F,L] = generate_fusionframes(frametypes, varargin)
%GENERATE_FUSIONFRAMES demo function to initialize fusion frames
%
%   Usage: G = generate_fusionframes(frametypes, L)
%          G = generate_fusionframeC('paper', L,num_local,red,varargin)
%
%   Input parameters:
%     frametypes     array comprising the frame types
%     L              desired frame length
%
%   Output parameters:
%     G          the fully initialized fusion frame
%     L          length of the fusion frame
%     fs         sampling frequency
%
%   Optional parameters:
%     fs         sampling frequency; default: 44100 Hz
%     weights    default: uniform
%     init       initialisation type
%     L          frame length
%     red        redundancy, K/L per default
%
%   generate_fusionframes can be used to quickly initialize a range of
%   fusion frames. To reproduce the frames used in the review chapter
%   "A Survey of Fusion Frames in Hilbert Spaces", {'Fig2'}, {'Fig3'},
%   {'Fig4'} can be passed as input parameters.
%
%   Moreover, the following frames can be generated:
%     DGT
%     WMDCT
%     FWT
%     DST I
%     RANDOM, RANDOM_U
%     MIN, MIN_U
%     ONB
%     basis
%     FF_EX13_1, FF_EX13_1_u, FF_EX13_1_un
%     big
%     Mitra
%     another_R_three_u, another_R_three
%     structured



num_local = numel(frametypes);

definput.keyvals.fs = 44100;
definput.keyvals.weights = ones(num_local-1,1);
definput.flags.init = {'init', 'full'};
definput.keyvals.L = 10;
definput.keyvals.red = num_local/definput.keyvals.L;
%[flags,kv]=ltfatarghelper({},definput,varargin);

frame_args = frametypes(2:end);
framestring = [];
fixedlength = 0; %some frames -the generic ones- have fixed length in this
                 %case, LTFAT can not easily be accessed
outstring = [];
F = [];
kv.weights = [];

for ii = 1:num_local
    ftype = frametypes{ii};
    if ~iscell(ftype)
        ftype = {ftype};
    end 
    frame_args = ftype(2:end);
    switch ftype{1}
        case 'dgt'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 20;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.a = frame_args{2};
            else
                definput.keyvals.a = 10;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.win = frame_args{3};
            else
                definput.keyvals.win = 'gauss';
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i, %i', kv.win, kv.a, kv.M);
        case 'wmdct'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 80;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i', 'gauss', kv.M);
        case 'fwt'
            if size(frame_args,2) > 0
                definput.keyvals.wl = frame_args{2};
            else
                definput.keyvals.wl = 'db8';
            end
            if size(frame_args,2) > 1
                definput.keyvals.J = frame_args{2};
            else
                definput.keyvals.J = 8;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i',  kv.wl, kv.J);
        case 'dsti'
            if size(frame_args,2) > 0
                definput.keyvals.L = frame_args{1};
            else
                definput.keyvals.L = 20;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('%i', eye(kv.L));
        case {'random','random_u'}

            if size(frame_args,2) > 0
                definput.keyvals.Lr = frame_args{1};% length
            else
                definput.keyvals.Lr = 3;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.M = frame_args{2};% how many local frames
            else
                definput.keyvals.M = 3;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.red = frame_args{3};% red = varargin{3};% {min, max}
            else
                definput.keyvals.red = {0.25 0.75};
            end

            [~,kv]=ltfatarghelper({},definput,varargin);
            
            if numel(kv.red) == 1
                mmm = kv.red{1};
                MMM = mmm{1};
            elseif numel(kv.red) == 2
                mmm = kv.red{1};
                MMM = kv.red{2};
            end

            outstring = [];
            for ll = 1:kv.M
                rrr = rand(1,1)*(MMM - mmm) + mmm;
                g = rand(kv.Lr,floor(rrr*kv.Lr))'-1/2;
                
                eval(sprintf("F_%i = frame('gen', g');",ll));

                if ll == 1
                   fusionstring = "F_1";
                else
                    fusionstring = strcat(fusionstring, sprintf(", F_%i",ll));
                end
                
            end
            if strcmp(ftype{1}, 'random')
                kv.weights = rand(1,1);
            end
            ftype{1} = 'gen';
            %outstring = 'g';
            F = eval(sprintf("frame('fusion',kv.weights,%s);",fusionstring));
            fixedlength(ii) = 1;
            
         case {'min','min_u'}
            F_1 = frame('gen',[0 1]');
            F_2 = frame('gen',[1 0]');
            if strcmp(ftype{1}, 'min_u')
                % uniform
                weights = ones(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'ONB'

            F_1 = frame('gen', [1 0 0 0 0 0; 0 1 0 0 0 0]');
            F_2 = frame('gen', [0 0 1 0 0 0; 0 0 0 1 0 0]');
            F_3 = frame('gen', [0 0 0 0 1 0; 0 0 0 0 0 1]');
            
            weights = ones(1, 3);
        
            F = frame('fusion', weights, F_1,F_2,F_3);
            fixedlength(ii) = 1;
        
        case 'basis'
            L = 5;
            SR = 1;
    
            FFF = [ 1 0 1 0 0; 0 0 0 1 1];
    
            F_11 = frame('gen', FFF');
            F_11.descr = '2-dimensional basis';
            fusionstring = 'F_11';
    
            FFF = [ 0 0 1 1 1; 1 0 0 0 1; 0 1 0 0 1];
    
            F_12 = frame('gen', FFF');
            F_12.futype = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_12");
    
            FFF = [ 1 0 0 0 0; 0 0 1 0 0];
    
            F_21 = frame('gen', FFF');
            F_21.descr = '2-dimensional ONB';
            fusionstring = strcat(fusionstring, ", F_21");
    
            FFF = [1 1 1 1 1; 1 0 1 0 1; 0 1 1 1 0];
    
            F_22 = frame('gen', FFF');
            F_22.descr = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_22");
        
            F = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
            fixedlength(ii) = 1;
            
        case {'FF_EX13_1','FF_EX13_1_u','FF_EX13_1_un'}
        % Example 13.1 from Finite Frames Book 
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 0 0; 0 1 0]');
            F_2 = frame('gen', [0 1 0; 0 0 1]');

            if ftype == 'FF_EX13_1_n' || ftype == 'FF_EX13_1_un' 
            % just put a negative sign 
                F_2 = frame('gen', [0 -1 0; 0 0 1]');
            end

            if ftype == 'FF_EX13_1' || ftype == 'FF_EX13_1_n' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'big'
            disp('calculations with the ''big'' frame may take a while...')
            L = 4*1024;% overall length    
            SR = 44100;% assumed sampling rate
       
            a = 64;
            M = 1024;
            F = frame('dgt',{'hann',512}, a, M);
            % DGTREAL does not work as this is non-linear
            FFF = frsynmatrix(F,L);
            size(FFF);
    
            F_11 = frame('gen', FFF);
            F_11.futype = 'Gabor Sub-System with Hanning window, a = 64, M = 1024';
            fusionstring = 'F_11';
            % -----------------
            F = frame('fwt','db8',10);
            FFF = frsynmatrix(F,L);
            F_12 = frame('gen', FFF);
            F_12.futype = 'Wavelet system with Daubechies wavelet of order 8; 10 iterations';
        
            fusionstring = strcat(fusionstring, ', F_12');
       
            % ----------------------------------
            F = frame('dft');
            FFF = frsynmatrix(F,L);
            F_13 = frame('gen', FFF);
            F_13.futype = 'Pure frequencies';
    
            fusionstring = strcat(fusionstring, ', F_13');
            % ------------------------------------
            FFF = rand(L,L);
            F_21 = frame('gen',FFF);
            F_21.futype = 'Random frame UNIFORM (0,1)';
    
            fusionstring = strcat(fusionstring, ', F_21');
            % ---------------------------------------
            F = frame('dgt','gauss',128,512);
    
            FFF = frsynmatrix(F,L); 
            F_22 = frame('gen',FFF);
            F_22.futype = 'Gabor Frame with Gaussian window, a = 128 and M = 512';
    
            fusionstring = strcat(fusionstring, ', F_22');
    
            % ------------------------------------------   
            F = frame('dctii');
            FFF = frsynmatrix(F,L); 
       
            F_23 = frame('gen',FFF);
            F_23.futype = 'Discrete Cosinus Transform';
    
            fusionstring = strcat(fusionstring, ', F_23');
            % --------------------------------------------
         
            FFF = randn(L,L);
            F_31 = frame('gen',FFF);
            F_31.futype = 'Random frame, normal distributed';
            fusionstring = strcat(fusionstring, ', F_31');
            % ------------------------------------------
        
            F = frame('dgt','gauss',32,1);
            FFF = frsynmatrix(F,L); 
            F_32 = frame('gen',FFF);
            F_32.futype = 'Frames of translates with Gaussian';
    
            fusionstring = strcat(fusionstring, ', F_32');
            % ------------------------------------------
    
            F = frame('identity');
            FFF = frsynmatrix(F,L); 
            rrr = rand(L);
            FFF = FFF*diag(rrr);
    
            F_33 = frame('gen',FFF);
            F_33.futype = 'Standard Basis with random weights';
    
            fusionstring = strcat(fusionstring, ', F_33');
            % ------------------------------------------
       
            F = eval(sprintf("frame('fusion',1,%s)",fusionstring));
            
        case 'Mitra'
            L = 6;
            SR = 1;
    
            F_1=frame('gen',[1 1 0; 1 -1 0; 0 0 1; 0 0 0; 0 0 0; 0 0 0]);
            F_2=frame('gen', [0 0 0; 0 0 0; 1 1 0; 1 -1 0; 0 0 1; 0 0 0]);
            F_3=frame('gen', [0 0; 0 0; 0 0; 0 0; 0 0; 0 1]);
    
            F = frame('fusion',1,F_1,F_2,F_3);
            fixedlength(ii) = 1;
            
        case {'another_R_three_u','another_R_three'}
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 -1 2; -1 2 1]');
            F_2 = frame('gen', [2 1 -2; -1 0 1]');

            if ftype == 'another_R_three' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case {'Fig2', 'Fig3'}
            F_1 = frame('gen', [1 0 0; 0 1 0.5]');
            F_2 = frame('gen', [1 1 0; 0 0 1]');
            L = 3;
            kv.weights = ones(2,1);
            F = frame('fusion',kv.weights,F_1,F_2);
            fixedlength(ii) = 1;
            
        case 'Fig4'
            L = 105;
            F = generate_fusionframes({'random'}, 'Lr', L, 'M', 8);
            
        case 'structured'
            frametypes = {'dgt', 'wmdct', 'dwilt', 'fwt'};
            %frametypes = {'dwilt', 'dsti', 'fwt'};
            %, 'gen'};
            framenumber = 6;
            L = 128;
            fusionstring = cell(framenumber, 1);
            framestring = [];
            weights = ones(framenumber,1);
            for ii = 1:framenumber
                %generate single frames
                rand_idx = [4 1 1 4 4 1];
                %rand_idx = [3 1 2 1 2 3];
                g=randn(L, L);
                g=0.25*g./max(g);
                fusionstring{ii} = [frametypes{rand_idx(ii)},',', rand_pars(frametypes{rand_idx(ii)})];
                eval(sprintf('F_%i = frame(''%s'', %s);',ii, frametypes{rand_idx(ii)},...
                rand_pars(frametypes{rand_idx(ii)})));
                framestring = strcat(framestring, sprintf(", F_%i",ii));
            end

            fstring = framestring{1};
            F = eval(sprintf("frame('fusion',weights,%s);",fstring(2:end)));
        
        otherwise
            %disp('unrecognized frame type - not yet implemented');
            %outstring = [];
            F = [];
            L = [];
            return;
    end
    if ~isempty(outstring)
        eval(sprintf('F_%i = frame(''%s'', %s);',ii, ftype{1}, outstring));
    end
    localframe_name{ii} = ftype{1};
    if ii == 1
        framestring = strcat(framestring, sprintf("F_%i",ii));
    else
        framestring = strcat(framestring, sprintf(", F_%i",ii));  
    end
end

if isempty(F)
    F = eval(sprintf("frame('fusion',kv.weights,%s);",framestring));
end

for kk = 1:num_local
    if fixedlength(kk)
        F.frames{kk}.fixedlength = 1;
    end
end
F.futype = localframe_name;

%if flags.do_full
 %   if any(fixedlength) == 1
 %       disp('fixed length local frame. full init not yet possible in this config.');
 %       return;
 %   end
    %F = checkfudimC(F, kv.L);
%    F = frameaccel(F, kv.L);
end

function outstring = rand_pars(instring)

switch instring
    case 'dgt'
        outstring = sprintf('''%s'', %i, %i', 'gauss', 10, 40);
    case 'dwilt'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'wmdct'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'fwt'
        outstring = sprintf('''%s'', %i',  'db8', 8);
    case 'cqtfb'
        outstring = sprintf('%i,%i,%i, %i, %i', 44100,40, 10000, 8, 160);
        %('cqtfb',fs,fmin,fmax,bins,Ls,...)
    case 'dsti'
        outstring = sprintf('%i', eye(10));
    case 'gen'
        outstring = sprintf('%s', 'g');
    otherwise
        disp('unrecognized frame type - pars not yet implemented');
        outstring = [];
end

end


==> code/old/reproducible_implementation/plotfigure2.m <==
function [a, x] = plotfigure2(G, f, viewx, viewy)
%PLOTFIGURE2 Fusion Frame in 3D
%
%   plots the projection of a vector on a fusion frame system
%   reproduces in its default configuration Figure 2 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%   Dependencies: vectarrow from
%                 'Plot 2D/3D Vector with Arrow' by Rentian Xiong 
%                 http://www.mathworks.com/matlabcentral/fileexchange/loadFile.do?objectId=7470&objectType=file
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022


transp = 0.25; % Make the surfaces transparent? 
text_distance = -0.05;
text_distance2 = -0.1;
plotlocal = 1;

borderX = 2;
borderY= 2;

color1 = [0 0.9 0; 0.9290 0.6940 0; 0.1 0.9 0.1; ];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980; 1, 0.6, 0.6; 1, 1, 0.6];
color3 = [0.4 0.4 0.4; 0.4 0.4 0.4];


% Do fusion frame analysis
fu_coeff = fuana(G,f);

%TODO: confirm projection directions => check!
hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes

    g1 = G.frames{ii}.g(:,1);
    g2 = G.frames{ii}.g(:,2);

    normal = cross(g1, g2);
    if normal(3) ~= 0
        Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
        surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(2) ~= 0
        Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
        surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(1) ~= 0
       Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
       surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    else
        error('NO!');
    end

   
    v_new = fu_coeff{ii};

    v = v_new;
   
    qH = quiver3(0,0,0,v(1),v(2),v(3),'Color',color3(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
    text_text = char(sprintf('p_%i',ii));
    if ii == 1
    text(v(1)+0.1, v(2)+text_distance, v(3)+text_distance2, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    else
    text(v(1)-0.2, v(2)+text_distance, v(3)+text_distance2, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    end
    
    qH.LineStyle = '-';
    qH.LineWidth = 2;


    %plot the projections
    [~, M] = size(G.frames{ii}.g);
    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));

            text(G.frames{ii}.g(1,jj)+text_distance,G.frames{ii}.g(2,jj)+text_distance,...
                    G.frames{ii}.g(3,jj)+text_distance,...
                text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
        end
    end
    
end
%plot f
%vectarrow(zeros(3,1),f);
 quiver3(0,0,0,f(1),f(2),f(3),'Color','k','LineWidth',2,'MaxHeadSize',1.5);
     
   text(f(1)+text_distance2, f(2)+text_distance2, f(3)+text_distance2, 'f','Fontsize', 24,'Color','k', 'FontWeight', 'bold')



a = gca;
a.View = [viewx viewy];

==> code/old/reproducible_implementation/plotfigure3.m <==
function [a, x] = plotfigure3(G, viewx, viewy)
%PLOTFIGURE3 Fusion Frame in 3D
%
%   plots a fusion frame (synthesis matrix) and its local 
%   frames along with its dual.
%   reproduces in its default configuration Figure 3 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022

plotlocal = 1; % Also plot the local frames? 
transp = 0.25; % Make the surfaces transparent? 
text_distance = -0.05;

borderX = 1;
borderY= 1;

color1 = [0 0.9 0; 0.9290 0.6940 0];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980];

hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes
    % Z = Ebene 
    if 1 == 1
        normal = cross(G.frames{ii}.g(:,1),G.frames{ii}.g(:,2));
        if normal(3) ~= 0
            Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
            surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(2) ~= 0
            Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
            surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(1) ~= 0
           Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
           surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        else
            error('NO!');
        end
        % Plote the normal vector
        % quiver3(0,0,0,normal(1),normal(2),normal(3));
    end     
    [~, M] = size(G.frames{ii}.g);

    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));
            %text(G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),text_text,'Fontsize', 20,'Color',color2(ii,:))
                text(G.frames{ii}.g(1,jj)+text_distance,G.frames{ii}.g(2,jj)+text_distance,...
                    G.frames{ii}.g(3,jj)+text_distance,...
        text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
        end
    end
    
end
a = gca;
a.View = [viewx viewy];

==> code/old/reproducible_implementation/vectarrow.m <==
function vectarrow(p0,p1)
%Arrowline 3-D vector plot.
%   vectarrow(p0,p1) plots a line vector with arrow pointing from point p0
%   to point p1. The function can plot both 2D and 3D vector with arrow
%   depending on the dimension of the input
%
%   Example:
%       3D vector
%       p0 = [1 2 3];   % Coordinate of the first point p0
%       p1 = [4 5 6];   % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%       2D vector
%       p0 = [1 2];     % Coordinate of the first point p0
%       p1 = [4 5];     % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%   See also Vectline
%   Rentian Xiong 4-18-05
%   $Revision: 1.0
%   Modified display properties: C.Hollomey (Nov. 2022
%
%   This file can in its original form be retrieved from
%   https://de.mathworks.com/matlabcentral/fileexchange/7470-plot-2d-3d-vector-with-arrow

  if max(size(p0))==3
      if max(size(p1))==3
          x0 = p0(1);
          y0 = p0(2);
          z0 = p0(3);
          x1 = p1(1);
          y1 = p1(2);
          z1 = p1(3);
          plot3([x0;x1],[y0;y1],[z0;z1], 'k', 'LineWidth', 3);   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.6;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          hw = [z1-alpha*p(3);z1;z1-alpha*p(3)];
          
          hold on
          plot3(hu(:),hv(:),hw(:), 'k', 'LineWidth', 3)  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          zlabel('z')
          hold off
          %text(hu, hv, hw, 'vector')
           text(p1(1)-0.05,p1(2)-0.05,p1(3)-0.05, 'f','Fontsize', 24, 'FontWeight', 'bold')
      else
          error('p0 and p1 must have the same dimension')
      end
  elseif max(size(p0))==2
      if max(size(p1))==2
          x0 = p0(1);
          y0 = p0(2);
          x1 = p1(1);
          y1 = p1(2);
          plot([x0;x1],[y0;y1], 'LineWidth', 4, 'k');   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.4;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          
          hold on
          plot(hu(:),hv(:), 'LineWidth', 4, 'k')  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          hold off
      else
          error('p0 and p1 must have the same dimension')
      end
  else
      error('this function only accepts 2D or 3D vector')
  end
  
 

==> code/old/reproducible_implementation_recent/checkfudim.m <==
function F = checkfudim(F, L)
%CHECKFUDIM   check Fusion Frame Dimension
%
%   Usage: checkfudim(G);
%
%   Input parameters:
%     F     frame
%     L     desired framelength
%
%   Output parameters:
%     F     frame with additional parameter .cdim
%
%
%     `checkfudim` checks if all local frames in a 
%     fusion frame share the same dimension.
%
%     Example:
%     F1 = [1 0; 0 1];
%     F2 = [1 0 0; 0 1 0; 0 0 1];
%     FF1 = frame('gen',F1);
%     FF2 = frame('gen',F2);
%     G = frame('fusion',1,FF1,FF2);
%     G = checkfudim(G);
%
%
%   Started: 23.12.2021
%   Current: 04.11.2022
%
% Author: P. Balazs
% adapted to LTFAT: C. Hollomey
%
% Dependencies: LTFAT http://ltfat.org


complainif_notvalidframeobj(F,'MatrixRep');

%if nargin==1
%L = 160;
%end

if isfield(F, 'cdim')
    return
elseif ~isfield(F, 'type') || ~strcmp(F.type, 'fusion')
    error('Checkfudim only works for fusion frames');
end

for ii=1:F.Nframes
    localframe = frameaccel(F.frames{ii}, framelength(F.frames{ii}, L));
    FF=frsynmatrix(localframe,localframe.L);
    M = size(FF, 1);
    if ii > 2 && M ~= Mold
        F.cdim = nan;
        break
    else
        Mold = M;
    end
end

F.cdim = Mold;

==> code/old/reproducible_implementation_recent/figure5/figure5.m <==
clear all

fbounds = 1;%calculate frame bounds 1...yes/0...no


%% input signal
L = 384;
fs = L;                   % samples per second
dt = 1/fs;                % seconds per sample
tstop = 1;
t = (0:dt:tstop-dt)';     % seconds

fc = 48;    
wind = circshift(pgauss(L, 10)./max(pgauss(L,10)), sum(L)/2);
sig = randn(L,1);
sign = sig.*1.*wind;
x = zeros(L,1);
sig = sin(2*pi*fc*t)+sign +x;
sig(320:325) = 2;

%% frames and their layout
% frame parameters
M = L/8;
a = 16;
J = 6;
dgtred = M/a;
% frame layout
nrows = 2; 
ncols = 3;
toverlap = 0.1;
foverlap = 0.1;

Lcol = L/ncols; %length of one column
Lrow = L/(2*nrows);%length of one row
toverlap = floor(toverlap*Lcol)*ones(1,nrows*ncols);
foverlap = floor(foverlap*Lrow)*ones(1,nrows*ncols);


%get the indices for overlapping frame sequences
[start_idx1, start_idx2, end_idx1, end_idx2] = ...
    get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols);

start_idx1 = start_idx1(:);
end_idx1 = end_idx1(:);


%derive the local frames and expand them on the t-f plane
[local_dgt_raw, local_dgt_tiles, F_dgt] = ...
    mapdgt(sig, a, M);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_dgt);
    [Adgt,Bdgt] = framebounds(F);
    %Bdgt/Adgt
    clear F
end
%display only positive frequencies (distinguish between interpolated and
%'raw' values for later display)
local_dgt_tiles = local_dgt_tiles(1:L/2, :);
local_dgt_raw = local_dgt_raw(1:L/2, :);

[local_wl_raw, local_wl_tiles, F_wl] = ...
    mapfwt(sig, J);

if fbounds
    %of the whole synthesis matrix
    F=frame('gen', F_wl);
    [Awl,Bwl] = framebounds(F);
    %Bwl/Awl
    clear F
end


%% derive the tiles from the local frames

F.type{1} = 'wl';
F.type{4} = 'wl';
F.type{5} = 'wl';
F.type{2} = 'dgt';
F.type{3} = 'dgt';
F.type{6} = 'dgt';

for kk = 1:nrows*ncols
    if strcmp(F.type{kk}, 'dgt')
        F.tiles{kk} = local_dgt_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_dgt_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: dgt
            fmat{kk} = F_dgt(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end
        
    elseif strcmp(F.type{kk}, 'wl')
        F.tiles{kk} = local_wl_tiles(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        F.raw{kk} = local_wl_raw(start_idx2(kk):end_idx2(kk), ...
            start_idx1(kk):end_idx1(kk));
        z=F.tiles{kk};
        z(isnan(z)) = 0;
        F.norms{kk} = norm(z);
        
        if fbounds
            %frame bounds of the local frames: fwt
            fmat{kk} = F_wl(:,start_idx1(kk):end_idx1(kk));
            F_local(kk) = frame('gen', fmat{kk});
            [A_local(kk), B_local(kk)] = framebounds(F_local(kk));
        end

    else
        disp('not implemented.')
    end
    
end

%% assemble the representation

representation = nan(max(end_idx2), max(end_idx1));
representation_raw = nan(max(end_idx2), max(end_idx1));
representation_norm = zeros(max(end_idx2), max(end_idx1));
averagetmp = zeros(max(end_idx2), max(end_idx1));
averagenorm = zeros(max(end_idx2), max(end_idx1));


for ii = 1: nrows*ncols
    x = F.tiles{ii};
    z = F.raw{ii};
    y = F.norms{ii}.*ones(size(F.tiles{ii}));
    xf = 1;
    for f_i = start_idx2(ii):1:end_idx2(ii) 
            xt = 1;
        for t_i = start_idx1(ii):1:end_idx1(ii)
            representation_norm(f_i, t_i) = representation_norm(f_i, t_i) + y(xf,xt);
            averagenorm(f_i, t_i) = averagenorm(f_i, t_i) + 1;
             %nan+int = nan; therefore, distinguish here to be able to add up  
            if (~isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i) + x(xf,xt);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i) + z(xf,xt);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i) + 1;
            elseif (isnan(representation(f_i, t_i)) && ~isnan(x(xf,xt)))
                representation(f_i, t_i) = x(xf, xt);
                representation_raw(f_i, t_i) = z(xf, xt);
                averagetmp(f_i, t_i) = 1;
            elseif (~isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = representation(f_i, t_i);
                representation_raw(f_i, t_i) = representation_raw(f_i, t_i);
                averagetmp(f_i, t_i) = averagetmp(f_i, t_i);
            elseif (isnan(representation(f_i, t_i)) && isnan(x(xf,xt)))
                representation(f_i, t_i) = nan;
                representation_raw(f_i, t_i) = nan;
                averagetmp(f_i, t_i) = nan;
            end
            xt = xt+1;
        end
        xf = xf+1;
    end

end

%average points with more than one frame element
averagetmp(averagetmp==0) = 1;
averagetmp(isnan(averagetmp)) = 1;
fusiotmp = representation./averagetmp;
fusioraw = representation_raw./averagetmp;
representation_norm = representation_norm./averagenorm;

%% interpolate nans
ct = 0;
cmat_interp = fusiotmp(1:end,:);
while sum(sum(isnan(cmat_interp)))
    for ii = 1:size(cmat_interp, 1)
        %interpolate along the second dimension, i.e. per row
        cmat_interp(ii,:) = fillmissing(cmat_interp(ii,:),'spline', 2);
    end
    ct = ct+1;
    if ct > 100
        break;
    end
end

if sum(sum(isnan(cmat_interp)))
    disp('interpolation did not remove all nans')
end


if fbounds
%calculate the frame bounds of the global frame
        H1 = [fmat{1}; fmat{2}; fmat{3}; fmat{4}; fmat{5}; fmat{6}];
        H = frame('gen', H1');
        [ah, bh] = framebounds(H);
        sprintf('global frame bound ratio: %i', round(bh/ah))  
%calculate the frame bounds of the fusion frame (weights = 1) 
        Id = eye(Lcol);
        Sf = zeros(Lcol,Lcol);
        for ii=1:nrows*ncols
            c = fmat{ii}*Id;
            %c= flip(F.w(ii))*c;%uncomment if weights != 1
            proj{ii} = c'*pinv(fmat{ii})';
            Sf = Sf + proj{ii};
        end
     
        Gl = frame('gen', Sf);
        [A0, B0] = framebounds(Gl);
        sprintf('fusion frame bound ratio: %i', round(B0/A0))
end

fusio = cmat_interp;


%% plots

figure
%plot the fusiogram
disp1 = log(fusio(1:end,1:end));
normc = abs(max(max(disp1(~isinf(disp1)))));
imagesc((1*abs(log(fusio(1:end,1:end))+normc*ones(size(disp1)))))
colorbar
colormap(flipud(hsv))
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)

figure
%plot the raw data
imagesc((abs((representation_raw./averagetmp))./max(abs(representation_raw./averagetmp))))
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end

a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Frequency [au]', 'Fontsize', 48)


figure;
%plot the input signal
plot(sig, 'LineWidth', 2)
hold on
grid on
plot(wind, 'LineWidth', 2)
xlabel('Time [samples]', 'Fontsize', 48)
xlim([0 3*Lcol])
vv = max(abs(sig));
ylim([-1.1*vv 1.1*vv])
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
xlabel('Time [samples]', 'Fontsize', 48)
ylabel('Amplitude [au]', 'Fontsize', 48)
    
figure;
%plot the norms
imagesc(representation_norm)
colorbar
set(gca,'YDir','normal')
xlim([0 max(end_idx1)])

set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})

%the lines to display the local frames
hold on
for ll=1:nrows*ncols
line([start_idx1(ll) end_idx1(ll)],[end_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) end_idx1(ll)],[start_idx2(ll) start_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([start_idx1(ll) start_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
line([end_idx1(ll) end_idx1(ll)],[start_idx2(ll) end_idx2(ll)], 'LineWidth', 2, 'Color', 'white')
end
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',48)
set(gca,'XTickLabelMode','auto')
set(gca,'xticklabel',{[]})
set(gca,'yticklabel',{[]})


==> code/old/reproducible_implementation_recent/figure5/get_indices.m <==
function [start_idx1, start_idx2, end_idx1, end_idx2] = get_indices(Lcol, Lrow, toverlap, foverlap, nrows, ncols)
%this is a preliminary script for assembling matrices of arbitrary
%size on a time-frequency plane. it includes a few unnecessary assumptions,
%e.g. the matrix used needs to be frsyn at the moment, the dimensions of
%the global fusion frame are determined from the dimensions of the
%assembled tf-jigsaw.

%assumptions:
% the number of local frames per row and column is the same
% frames are never split
% starting point (1,1) is the starting point of the first frame (i.e. top
% left corner)
%
% The function is not guaranteed to yield a fully overlapping fusion frame,
% particularly if L, toverlap and foverlap strongly differ between the 
% local frame.
% Thus, we recommend to confirm its output visually and via the
% |framebounds| function.

% 11.11.2022, C. Hollomey


%% get the start and end indices
end_idx1 = zeros(nrows, ncols);
start_idx2 = zeros(nrows*ncols, 1);
end_idx2 = zeros(nrows*ncols, 1);
row_idx = zeros(nrows, ncols);

start_idx1 = ones(nrows,1);

if numel(Lrow) == 1
    Lrow = Lrow*ones(nrows*ncols, 1);
end

if numel(Lcol) == 1
    Lcol = Lcol*ones(nrows*ncols, 1);
end

s_idx1 = abs(mod([1:nrows*ncols], nrows)-nrows);%get the row indices per local frame

pick_vector = [1:nrows*ncols];

for jj = 1:nrows
    row_idx(jj,:) = pick_vector(s_idx1==jj);
end


toverlap = reshape(toverlap, nrows, ncols); 
Lcol = reshape(Lcol, nrows, ncols);
for ii = 1:nrows*ncols
   if ~mod(ii-1, nrows)
       start_idx2(ii) = 1;
   else
       start_idx2(ii) = start_idx2(ii-1) + Lrow(ii) -foverlap(ii-1);
   end
   end_idx2(ii) = start_idx2(ii)-1 + Lrow(ii);    

   if ii==1
       start_idx1 = ones(nrows,1);
       for jj = 1:nrows
           end_idx1(jj, ii) = start_idx1(jj,ii)-1 + Lcol(jj,ii);
       end
   else
        for jj = 1:nrows
            if ii <= ncols
                start_idx1(jj, ii) = start_idx1(jj,ii-1) + ...
                    Lcol(jj,ii)-toverlap(jj,row_idx(ii-1));
                
                end_idx1(jj, ii) = start_idx1(jj,ii)-1 + ...
                    Lcol(jj,ii);
            end
        end
   end

end



==> code/old/reproducible_implementation_recent/figure5/mapdgt.m <==
function [f, f_interp, F_dgt] = mapdgt(sig, a, M)
%MAPDGT expands discrete Gabor coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     a          downsampling factor in time
%     M          number of frequency channels
%
%   Output parameters:
%     f          the expanded Gabor frame
%     f_interp   the interpolated expanded Gabor frame
%     F_dgt      the frame synthesis matrix

L = length(sig);

F_1d = frame('dgt', 'gauss', a, M);
F_2a = frameaccel(F_1d, L);
F_dgt = frsynmatrix(F_2a, L).';

for ii = 1:M:size(F_dgt,1)+1-M
    
    for jj = ii:M+ii-1
        f(jj) = F_dgt(jj,:)*sig;
    end
end
fi = reshape(f, M, L/a);

ct = 1;
test = zeros(L, L);
for ii = 1:L/M:L+1
    test(ii,:) = upsample(fi(ct,:), a);
    test(test==0) = nan;
end
f = test(1:L, :);

ct = 1;
testin = nan(L, L);
for ii = 1:L/M:L
    testin(ii:ii+L/M,:) = repmat(upsample(fi(ct,:), a),numel([ii:ii+L/M]),1);
    testin(testin==0) = nan;
    ct = ct + 1;
end
f_interp = testin;
      
F_dgt = F_dgt.';

==> code/old/reproducible_implementation_recent/figure5/mapfwt.m <==
function [fmat, framemat, F_wl] = mapfwt(sig, J)
%MAPFWT expands fast wavelet transform coefficients to the time-frequency grid
%
%   Input parameters:
%     sig        input signal
%     J          iteration depth of the wavelet tree
%
%   Output parameters:
%     fmat          the expanded wavelet frame
%     framemat      the interpolated expanded wavelet frame
%     F_wl          the frame synthesis matrix

L = length(sig);

F_2d = frame('fwt', 'db8', J);
F_2b = frameaccel(F_2d, L);
F_wl = frsynmatrix(F_2b, L)';



for ii = 1:J
    %f(ii) = 3*L/2^log2(ii);
        f(ii) = 4/3*floor(L./2.^(ii));
    fi(ii) = L/2^ii;
end
f(J+1)=f(J);
f = flip(f);
fi(J+1)=fi(J);
fi = flip(fi);


for jj = 1:L

    for ii = 1:J+1
        a(ii) = 2^ii;
        %a(ii) = ceil(3*L/2^ii);
    end
    a = flip(a);
    a(1) = ceil(a(1)/2);


for ii = 1:L
    sn(ii) = F_wl(ii,:)*sig;
end
gg = wavpack2cell(sn, fi);


for kk=1:J+1
    g1(kk,:) = upsample(gg{kk}, a(kk));
    g1(g1==0) = nan;
end
g1 = g1 + g1;
end

%map frequencies
fmat = zeros(L,L);
for ii = 1:J+1
    fmat(round(f(ii)/2), :) = g1(ii,:);
end

%interpolate frequencies
framemat = nan(L/2,L);
ct = 1;
for ii = 1:J+1
    while floor(f(ii)/2) > ct
    framemat(ct, :) = g1(ii,:);
    %fmat(ct+1, :) = nan;
    ct = ct + 1;
    end
end

framemat(ct:end,:) = repmat(g1(end,:), ceil(numel(ct:size(framemat,1))), 1);

==> code/old/reproducible_implementation_recent/framebounds.m <==
function [AF,BF]=framebounds(F,varargin);
%FRAMEBOUNDS  Frame bounds
%   Usage: fcond=framebounds(F);
%          [A,B]=framebounds(F);
%          [...]=framebounds(F,Ls);
%
%   `framebounds(F)` calculates the ratio $B/A$ of the frame bounds of the
%   frame given by *F*. The length of the system the frame bounds are
%   calculated for is given by `L=framelength(F,1)`.
%
%   `framebounds(F,Ls)` additionally specifies a signal length for which
%   the frame should work. The actual length used is `L=framelength(F,Ls)`.
%
%   `[A,B]=framebounds(F)` returns the frame bounds *A* and *B* instead of
%   just their ratio.
%
%
%   'framebounds` accepts the following optional parameters:
%
%     'fac'        Use a factorization algorithm. The function will throw
%                  an error if no algorithm is available.
%
%     'iter'       Call `eigs` to use an iterative algorithm.
%
%     'full'       Call `eig` to solve the full problem.
%
%     'auto'       Choose the `fac` method if possible, otherwise
%                  use the `full` method for small problems and the
%                  `iter` method for larger problems. 
%                  This is the default. 
%
%     'crossover',c
%                  Set the problem size for which the 'auto' method
%                  switches between `full` and `iter`. Default is 200.
%
%   The following parameters specifically related to the `iter` method: 
%
%     'tol',t      Stop if relative residual error of eighs is less than the
%                  specified tolerance. Default is 1e-9 
%
%     'maxit',n    Do at most n iterations in eigs. Default is 100.
%
%     'pcgtol',t   Stop if relative residual error of pcg is less than the
%                  specified tolerance. Default is 1e-6 
%
%     'pcgmaxit',n Do at most n iterations in pcg. Default is 150.
%
%     'p',p        The number of Lanzcos basis vectors to use.  More vectors
%                  will result in faster convergence, but a larger amount of
%                  memory.  The optimal value of `p` is problem dependent and
%                  should be less than *L*.  The default value chosen 
%                  automatically by eigs.
% 
%     'print'      Display the progress.
%
%     'quiet'      Don't print anything, this is the default.
%
%   See also: frame, framered

complainif_notenoughargs(nargin,1,'FRAMEBOUNDS');
complainif_notvalidframeobj(F,'FRAMEBOUNDS');

% We handle the container frames first
  if strcmp(F.type,'fusion')
      AF=0;
      BF=0;
      for ii=1:F.Nframes
          [A,B]=framebounds(F.frames{ii},varargin{:});
          AF=AF+(A*F.w(ii)).^2;
          BF=BF+(B*F.w(ii)).^2;
      end;
      AF=sqrt(AF);
      BF=sqrt(BF);
        
      return;
  end;    
  
  if strcmp(F.type,'tensor')
    AF=1;
    BF=1;
    for ii=1:F.Nframes
      [A,B]=framebounds(F.frames{ii},varargin{:});
      AF=AF*A;
      BF=BF*B;
    end;
    
    return;
  end;    
    
  definput.keyvals.Ls=1;
  definput.keyvals.maxit=100;
  definput.keyvals.tol=1e-9;
  definput.keyvals.pcgmaxit=150;
  definput.keyvals.pcgtol=1e-6;
  definput.keyvals.crossover=200;
  definput.keyvals.p=[];
  definput.flags.print={'quiet','print'};
  definput.flags.method={'auto','fac','iter','full'};
  
  [flags,kv]=ltfatarghelper({'Ls'},definput,varargin);
  
  F=frameaccel(F,kv.Ls);
  L=F.L;
  
  % Default values, works for the pure frequency transforms.
  AF=1;
  BF=1;
  
  % Simple heuristic: If F.g is defined, the frame uses windows.
  if isfield(F,'g')
      if isempty(F.g)
          error('%s: No analysis frame is defined.', upper(mfilename));
      end;
      g=F.g;
      op    = @frana;
      opadj = @frsyn;
  end;

  F_isfac = isfield(F,'isfac') && F.isfac;
  
  if flags.do_fac && ~F_isfac
    error('%s: The type of frame has no factorization algorithm.',upper(mfilename));
  end;
    
  if (flags.do_auto && F_isfac) || flags.do_fac
    switch(F.type)
     case 'gen'
      V = eig(g*g');
      %V=svd(g);% check for correct L, if V < L, add zeros
      %AF=min(V)^2;
      %BF=max(V)^2;
      AF=min(V);
      BF=max(V);
     case {'dgt','dgtreal'}
      [AF,BF]=gabframebounds(g,F.a,F.M,L); 
     case {'dwilt','wmdct'}
      [AF,BF]=wilbounds(g,F.M,L); 
     case {'filterbank','ufilterbank'}
      [AF,BF]=filterbankbounds(g,F.a,L);
     case {'filterbankreal','ufilterbankreal'}
      [AF,BF]=filterbankrealbounds(g,F.a,L); 
     case 'fwt'
      [AF,BF]=wfbtbounds({g,F.J,'dwt'},L);
     case 'wfbt'
      [AF,BF]=wfbtbounds(g,L);
     case 'ufwt'
      [AF,BF]=wfbtbounds({g,F.J,'dwt'},L,F.flags.scaling);
     case 'uwfbt'
      [AF,BF]=wfbtbounds(g,L,F.flags.scaling);
     case 'wpfbt'
      [AF,BF]=wpfbtbounds(g,L,F.flags.interscaling);
     case 'uwpfbt'
      [AF,BF]=wpfbtbounds(g,L,F.flags.interscaling,F.flags.scaling);
    end;  
  end;
  
  if (flags.do_auto && ~F_isfac && F.L>kv.crossover) || flags.do_iter
    
  
    if flags.do_print
      opts.disp=1;
    else
      opts.disp=0;
    end;
    opts.isreal = F.realinput;
    opts.maxit  = kv.maxit;
    opts.tol    = kv.tol;
    opts.issym  = 0;
    if ~isempty(kv.p)
       opts.p      = kv.p;
    end
    
    pcgopts.maxit = kv.pcgmaxit;
    pcgopts.tol = kv.pcgtol;

    % Upper frame bound
    frameop = @(x) F.frsyn(F.frana(x));
    BF = real(eigs(frameop,L,1,'LM',opts));
    
    % Lower frame bound
    frameop2 = @(x) F.frsyn(F.frana(x));
    invfrop = @(x) pcgwrapper(frameop2,x,pcgopts.tol,pcgopts.maxit);
    
    % Test convergence of pcg
    test = randn(L,1);
    if ~F.realinput, test = test +1i*randn(L,1); end
    [~,flag] = invfrop(test);
    
    % If PCG converges, estimate the smallest eigenvalue, otherwise assume
    % AF = 0;
    if ~flag
        AF = real(eigs(invfrop,L,1,'SM',opts));
    else 
        AF = 0;
    end

    
  end;
  
  if (flags.do_auto && ~F_isfac && F.L<=kv.crossover) || flags.do_full
    % Compute thee transform matrix.
    bigM=opadj(F,op(F,eye(L)));
    
    D=eig(bigM);
    
    % Clean the eigenvalues, we know they are real
    D=real(D);
    AF=min(D);
    BF=max(D);
  end;

  if nargout<2
    % Avoid the potential warning about division by zero.
    if AF==0
      AF=Inf;
    else
      AF=BF/AF;
    end;
  end;
  
end

% In order to mute pprinting out pcg progress
function [y,flag]=pcgwrapper(varargin)
[y,flag,dummyrelres,dummyiter] = pcg(varargin{:});
end

% The function has been written in this way, because Octave (at the time
% of writing) does not accept additional parameters at the end of the
% line of input arguments for eigs
function y=afun(x,F_in,op_in,opadj_in)
  persistent F;
  persistent op;
  persistent opadj;
  
  if nargin>1
    F     = F_in; 
    op    = op_in;
    opadj = opadj_in;
  else
    y=opadj(F,op(F,x));
  end;

end


==> code/old/reproducible_implementation_recent/fuana.m <==
function [proj,F] = fuana(F,f,varargin)
%FUANA fusion frame analysis operator
%
%   Input parameters:
%     F        fusion frame
%     f        input signal
%
%   Output parameters:
%     proj   projection
%     F      loop back of fusion frames
%
%
%   `fuana` does the fusion frame analysis, i.e 
%   $ p_j = (w_j \pi_{W_j} f )_j.$, where $(f)$ 
%   is the signal/ function, $w_j$ teh weights, 
%   $W_j$ the subspaces (spanned by the local frames).
%
%
%   Optional parameters:
%     'range',r   vector or scalar, only calculate a specific range of projections, i.e. the projection on $W_j$
%
% Started: 23.12.2021
% Last: 8.11.2022
%
% Author: P. Balazs
% adapted for LTFAT: C.Hollomey
%
% Dependencies: LTFAT http://ltfat.org
 
complainif_notvalidframeobj(F,'Fuana');

if ~strcmp(F.type, 'fusion')
    error('fuana only works for fusion frames');
end


definput.keyvals.range = [];
[~,kv]=ltfatarghelper({},definput,varargin);

if isfield(F, 'localdual')
    FD = F.localdual;
%    FD = framedual(F);
else    
    FD = framedual(F);
%    FD = fudualC(F);
end
L = length(f);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension (for now).');
elseif F.cdim ~= length(f)
    error('Local frames and signal do not fit.')
end

if ~isempty(kv.range)
    %start_idx = kv.range;
    %end_idx = kv.single;
    proj = cell(1, 1);
else
    %start_idx = 1;
    %end_idx = F.Nframes;
    kv.range = 1:F.Nframes;
    proj = cell(F.Nframes, 1);
end

cnt = 1;
%for ii=start_idx:end_idx
for ii=1:numel(kv.range)
    jj = kv.range(ii);
    c = frana(F.frames{jj},f);
    c= flip(F.w(jj))*c;
    proj{cnt} = frsyn(FD.frames{jj}, c);    
    cnt = ii+1;
end


==> code/old/reproducible_implementation_recent/fudual.m <==
function FfD = fudual(F, L)
%FUDUAL dual fusion frame
%
%   Input parameters:
%     F     frame of which to calculate the dual
%
%   Output parameters:
%     FfD   the dual frame
%
%   `fudual` calculates the dual of the fusion frame operator.
%   it differs from framedual, which calculates the dual of each single
%   frame and inverts the weights to create a fusion frame (and stores
%   them in a separate variable
%
% Started 15.01.2022
% Last 22.02.2022

complainif_notvalidframeobj(F,'Fudual');

F = checkfudim(F, L);

if ~strcmp(F.type, 'fusion')
    error('fudual only works for fusion frames');
end

if isfield(F, 'frameoperator')
    Sf = F.frameoperator;
else
   Id = eye(F.cdim);
   c = fuana(F,Id);
   Sf = fusyn(F,c);
   F.frameoperator = Sf;
end


for ii=1:F.Nframes
    G = frsynmatrix(F.frames{ii}, F.cdim);
    G = cell2mat(Sf)\G; %supposedly more efficient than G = inv(Sf)*G;
    eval(sprintf("G_%i = frame('gen',G);",ii));
    if ii == 1 
         fusionstring = "G_1";
    else
        fusionstring = sprintf("%s, G_%i",fusionstring, ii);
    end
end
%weights could probably be passed directly
FfD = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
FfD.w = F.w; %weights are just the same


==> code/old/reproducible_implementation_recent/fusion_frame_script.m <==
%reproduce Figures 2, 3, and 4 from the Chapter 
% "A Survey of Fusion Frames in Hilbert Spaces"
%
% dependencies: LTFAT development branch: fuframes
%               vectarrow function (Fig2)

clear all;
%select Figure to reproduce
reproduce = 'Fig2';
%reproduce = 'Fig3';
%reproduce = 'Fig4';
%reproduce = 'Fig5';


switch reproduce
    case 'Fig2'
        frametypes = {{'Fig2'}};
        plottype = '3D';
    case 'Fig3'
        frametypes = {{'Fig3'}};
        plottype = '3D';
    case 'Fig4'
        frametypes = {{'Fig4'}};
        plottype = '2D';
    case 'Fig5'
        frametypes = {{'Fig5'}};
        plottype = [];
    otherwise
        frametypes = 'demo_frames';
        plottype = 'overlap';
end

if strcmp(plottype, 'overlap')
    overlap = [0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25;...
               0.25 0.25 0.25 0.25 0.25 0.25 0.25 0.25];
    overlap = overlap';
else
    overlap = [];
end

[F, L] = generate_fusionframes(frametypes, overlap);

switch reproduce
    case 'Fig2'
        %vector to be projected
        f = [-0.1 -0.5 -0.1];
        %view angle [deg]
        view_az = 70;
        view_el = 40;
        plotfigure2(F, f, view_az, view_el);
        
    case 'Fig3'
        FD = fudual(F, L);
        %view angle [deg]
        view_az = 115;
        view_el = 350;
        %figure;
        subplot(1,2,1);
        plotfigure3(FD, view_az, view_el);
        title('The original fusion frame')
        subplot(1,2,2);
        plotfigure3(F, view_az, view_el);  
        title('The dual fusion frame');
        
    case 'Fig4'
        G=checkfudim(F, L);
        t=0:1/(L-1):1; f=4; x=sin(2*pi*f*t);
        
        h = fuana(G, x);
        %arrange the vectors...
        y = [h{1}'; h{2}'; h{3}'; h{4}'; h{5}'; h{6}'; h{7}'; h{8}'];
        z = [norm(h{1})'; norm(h{2})'; norm(h{3})';...
            norm(h{4})'; norm(h{5})'; norm(h{6})';...
            norm(h{7})'; norm(h{8})];
        
        figure;
        imagesc(y);
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        figure;
        imagesc(z)
        set(gca,'xticklabel',{[]})
        set(gca,'yticklabel',{[]})
        xlabel('L', 'FontSize', 80)
        ylabel('Subspace index', 'FontSize', 80)
        
    case 'Fig5'
        addpath('./figure5')
        figure5;
end
fu_coeff = fuana(G,f);

==> code/old/reproducible_implementation_recent/fusyn.m <==
function [f,F] = fusyn(F,coeff,varargin)
%FUSYN calculates the fusion frame synthesis operator
%
%   Input parameters:
%     F        fusion frame
%     coeff    coeffcients, given as coeff{1} .. coeff{N}, for each 
%              element in C^L, where L = F.cdim and N= G.Nframes.
%              (can also be a LxN array)
%
%   Output parameters:
%     f   synthesized signal 
%     F   loop back of usion frames
%
%
%   `fusyn` Construct the fusion synthesis operator, i.e. 
%   $\sum \limits_i w_i \pi_{W_i} f_i $, where f_i = coeff{i}.
%   We calculate
%   $ f = \sum \limits_{l = 1}{N} w_l \pi_{W_l} f_l , $, where $(f_l)$ 
%   are the coefficients, $w_l$ the weights, $W_l$ the subspaces
%   (spanned by the local frames).
%
%
%   Optional parameters:
%     'projections'   Turn the projection off (Default: 0), i.e. 
%                     $\sum \limits_i w_i f_i $
%
%     'operator'      can be 'square' or 'frameoper': Square the weights. 
%                     $\sum \limits_i w_i^2 \pi_{W_i} f_i $
%                     We are considering \ell^2(H) as coefficient space, 
%                     so this is equivalent to the frame operator, if we 
%                     use f_i = f.
%
%
% Started: 23.12.2021
% Current: 22.02.2022
%
% Author: P. Balazs
%
% Dependencies: LTFAT http://ltfat.org
%
% Copyright : (c) Acoustics Research Institute, Austrian Academy of
%              Science
%              http://www.kfs.oeaw.ac.at
%
%              Permission is granted to modify and re-distribute this
%              code for non-commercial usage in any manner as long as this
%              notice is preserved. For research please cite the paper [1]. 
%              All standard disclaimers apply.
%
% [1] P. Balazs, M. Shamsabadi, A. Arefijamaal, G. Chardon, "Representation
% of Operators Using Fusion Frames", submitted, 2022


complainif_notvalidframeobj(F,'Fusyn');

if iscell(coeff)
    N_coeff = size(coeff);
    dim_coeff = length(coeff{1});
elseif ismatrix(coeff)
    [dim_coeff,N_coeff] = size(coeff);
    coeff = mat2cell(coeff,dim_coeff,ones(1,N_coeff));
else
    error("The input of fusyn has to be a cell or an array.")
end


definput.flags.projections = {'no_proj', 'proj'};
definput.flags.operator = {'frameoper', 'square'};
[flags,~]=ltfatarghelper({},definput,varargin);
%do_proj = 1;
% Apply the projection, i.e
% $ T_W f_i = sum \limits_i w_i \pi_{W_i} f_i


if ~strcmp(F.type, 'fusion')
    error("Function \'fusyn\' only works for fusion frames");
end
L = size(coeff, 1);
F = checkfudim(F, L);

if isnan(F.cdim)
    error('Local frames have to have the same dimension for the synthesis.');
elseif F.cdim ~= dim_coeff
    error('Dimension of fusion frame and coefficeints do not fit.')
end

if F.Nframes ~= N_coeff
    error("Number of Frames in Fusion Frame and coefficient do not match.")
end


for ii = 1:length(coeff)
     if flags.do_proj
          fff = coeff{ii}; % Only for debugging: Seperation
          ddd = fuana(F,fff,'single',ii);
          if flags.do_square
                ddd = (F.w(ii)).^2*ddd;
          end
          % $= w_i \pi_{W_i} f_i$
     else 
          % $= w_i f_i $
          ddd = F.w(ii).*coeff{ii};
          if flags.do_frameoper
            ddd = {F.w(ii).*ddd};
          end
     end

    if ii ~= 1 
        if length(coeff{ii}) == lll
            f = f{1} + ddd{1};%this is not slower than the cellfun
            if ~iscell(f)
                f={f};
            end
        else 
            error('Dimensions do not match!')
        end
    else
        lll = length(coeff{ii});
        f = ddd;
    end
end

==> code/old/reproducible_implementation_recent/generate_fusionframes.m <==
function [F,L] = generate_fusionframes(frametypes, varargin)
%GENERATE_FUSIONFRAMES demo function to initialize fusion frames
%
%   Usage: G = generate_fusionframes(frametypes, L)
%          G = generate_fusionframeC('paper', L,num_local,red,varargin)
%
%   Input parameters:
%     frametypes     array comprising the frame types
%     L              desired frame length
%
%   Output parameters:
%     G          the fully initialized fusion frame
%     L          length of the fusion frame
%     fs         sampling frequency
%
%   Optional parameters:
%     fs         sampling frequency; default: 44100 Hz
%     weights    default: uniform
%     init       initialisation type
%     L          frame length
%     red        redundancy, K/L per default
%
%   generate_fusionframes can be used to quickly initialize a range of
%   fusion frames. To reproduce the frames used in the review chapter
%   "A Survey of Fusion Frames in Hilbert Spaces", {'Fig2'}, {'Fig3'},
%   {'Fig4'} can be passed as input parameters.
%
%   Moreover, the following frames can be generated:
%     DGT
%     WMDCT
%     FWT
%     DST I
%     RANDOM, RANDOM_U
%     MIN, MIN_U
%     ONB
%     basis
%     FF_EX13_1, FF_EX13_1_u, FF_EX13_1_un
%     big
%     Mitra
%     another_R_three_u, another_R_three
%     structured



num_local = numel(frametypes);

definput.keyvals.fs = 44100;
definput.keyvals.weights = ones(num_local-1,1);
definput.flags.init = {'init', 'full'};
definput.keyvals.L = 10;
definput.keyvals.red = num_local/definput.keyvals.L;
%[flags,kv]=ltfatarghelper({},definput,varargin);

frame_args = frametypes(2:end);
framestring = [];
fixedlength = 0; %some frames -the generic ones- have fixed length in this
                 %case, LTFAT can not easily be accessed
outstring = [];
F = [];
kv.weights = [];

for ii = 1:num_local
    ftype = frametypes{ii};
    if ~iscell(ftype)
        ftype = {ftype};
    end 
    frame_args = ftype(2:end);
    switch ftype{1}
        case 'dgt'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 20;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.a = frame_args{2};
            else
                definput.keyvals.a = 10;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.win = frame_args{3};
            else
                definput.keyvals.win = 'gauss';
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i, %i', kv.win, kv.a, kv.M);
        case 'wmdct'
            if size(frame_args,2) > 0
                definput.keyvals.M = frame_args{1};
            else
                definput.keyvals.M = 80;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i', 'gauss', kv.M);
        case 'fwt'
            if size(frame_args,2) > 0
                definput.keyvals.wl = frame_args{2};
            else
                definput.keyvals.wl = 'db8';
            end
            if size(frame_args,2) > 1
                definput.keyvals.J = frame_args{2};
            else
                definput.keyvals.J = 8;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('''%s'', %i',  kv.wl, kv.J);
        case 'dsti'
            if size(frame_args,2) > 0
                definput.keyvals.L = frame_args{1};
            else
                definput.keyvals.L = 20;
            end
            [~,kv]=ltfatarghelper({},definput,varargin);
            outstring = sprintf('%i', eye(kv.L));
        case {'random','random_u'}

            if size(frame_args,2) > 0
                definput.keyvals.Lr = frame_args{1};% length
            else
                definput.keyvals.Lr = 3;
            end
            
            if size(frame_args,2) > 1
                definput.keyvals.M = frame_args{2};% how many local frames
            else
                definput.keyvals.M = 3;
            end
            
            if size(frame_args,2) > 2
                definput.keyvals.red = frame_args{3};% red = varargin{3};% {min, max}
            else
                definput.keyvals.red = {0.25 0.75};
            end

            [~,kv]=ltfatarghelper({},definput,varargin);
            
            if numel(kv.red) == 1
                mmm = kv.red{1};
                MMM = mmm{1};
            elseif numel(kv.red) == 2
                mmm = kv.red{1};
                MMM = kv.red{2};
            end

            outstring = [];
            for ll = 1:kv.M
                rrr = rand(1,1)*(MMM - mmm) + mmm;
                g = rand(kv.Lr,floor(rrr*kv.Lr))'-1/2;
                
                eval(sprintf("F_%i = frame('gen', g');",ll));

                if ll == 1
                   fusionstring = "F_1";
                else
                    fusionstring = strcat(fusionstring, sprintf(", F_%i",ll));
                end
                
            end
            if strcmp(ftype{1}, 'random')
                kv.weights = rand(1,1);
            end
            ftype{1} = 'gen';
            %outstring = 'g';
            F = eval(sprintf("frame('fusion',kv.weights,%s);",fusionstring));
            fixedlength(ii) = 1;
            
         case {'min','min_u'}
            F_1 = frame('gen',[0 1]');
            F_2 = frame('gen',[1 0]');
            if strcmp(ftype{1}, 'min_u')
                % uniform
                weights = ones(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'ONB'

            F_1 = frame('gen', [1 0 0 0 0 0; 0 1 0 0 0 0]');
            F_2 = frame('gen', [0 0 1 0 0 0; 0 0 0 1 0 0]');
            F_3 = frame('gen', [0 0 0 0 1 0; 0 0 0 0 0 1]');
            
            weights = ones(1, 3);
        
            F = frame('fusion', weights, F_1,F_2,F_3);
            fixedlength(ii) = 1;
        
        case 'basis'
            L = 5;
            SR = 1;
    
            FFF = [ 1 0 1 0 0; 0 0 0 1 1];
    
            F_11 = frame('gen', FFF');
            F_11.descr = '2-dimensional basis';
            fusionstring = 'F_11';
    
            FFF = [ 0 0 1 1 1; 1 0 0 0 1; 0 1 0 0 1];
    
            F_12 = frame('gen', FFF');
            F_12.futype = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_12");
    
            FFF = [ 1 0 0 0 0; 0 0 1 0 0];
    
            F_21 = frame('gen', FFF');
            F_21.descr = '2-dimensional ONB';
            fusionstring = strcat(fusionstring, ", F_21");
    
            FFF = [1 1 1 1 1; 1 0 1 0 1; 0 1 1 1 0];
    
            F_22 = frame('gen', FFF');
            F_22.descr = '3-dimensional basis';
            fusionstring = strcat(fusionstring, ", F_22");
        
            F = eval(sprintf('frame(''fusion'',1,%s)',fusionstring));
            fixedlength(ii) = 1;
            
        case {'FF_EX13_1','FF_EX13_1_u','FF_EX13_1_un'}
        % Example 13.1 from Finite Frames Book 
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 0 0; 0 1 0]');
            F_2 = frame('gen', [0 1 0; 0 0 1]');

            if ftype == 'FF_EX13_1_n' || ftype == 'FF_EX13_1_un' 
            % just put a negative sign 
                F_2 = frame('gen', [0 -1 0; 0 0 1]');
            end

            if ftype == 'FF_EX13_1' || ftype == 'FF_EX13_1_n' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case 'big'
            disp('calculations with the ''big'' frame may take a while...')
            L = 4*1024;% overall length    
            SR = 44100;% assumed sampling rate
       
            a = 64;
            M = 1024;
            F = frame('dgt',{'hann',512}, a, M);
            % DGTREAL does not work as this is non-linear
            FFF = frsynmatrix(F,L);
            size(FFF);
    
            F_11 = frame('gen', FFF);
            F_11.futype = 'Gabor Sub-System with Hanning window, a = 64, M = 1024';
            fusionstring = 'F_11';
            % -----------------
            F = frame('fwt','db8',10);
            FFF = frsynmatrix(F,L);
            F_12 = frame('gen', FFF);
            F_12.futype = 'Wavelet system with Daubechies wavelet of order 8; 10 iterations';
        
            fusionstring = strcat(fusionstring, ', F_12');
       
            % ----------------------------------
            F = frame('dft');
            FFF = frsynmatrix(F,L);
            F_13 = frame('gen', FFF);
            F_13.futype = 'Pure frequencies';
    
            fusionstring = strcat(fusionstring, ', F_13');
            % ------------------------------------
            FFF = rand(L,L);
            F_21 = frame('gen',FFF);
            F_21.futype = 'Random frame UNIFORM (0,1)';
    
            fusionstring = strcat(fusionstring, ', F_21');
            % ---------------------------------------
            F = frame('dgt','gauss',128,512);
    
            FFF = frsynmatrix(F,L); 
            F_22 = frame('gen',FFF);
            F_22.futype = 'Gabor Frame with Gaussian window, a = 128 and M = 512';
    
            fusionstring = strcat(fusionstring, ', F_22');
    
            % ------------------------------------------   
            F = frame('dctii');
            FFF = frsynmatrix(F,L); 
       
            F_23 = frame('gen',FFF);
            F_23.futype = 'Discrete Cosinus Transform';
    
            fusionstring = strcat(fusionstring, ', F_23');
            % --------------------------------------------
         
            FFF = randn(L,L);
            F_31 = frame('gen',FFF);
            F_31.futype = 'Random frame, normal distributed';
            fusionstring = strcat(fusionstring, ', F_31');
            % ------------------------------------------
        
            F = frame('dgt','gauss',32,1);
            FFF = frsynmatrix(F,L); 
            F_32 = frame('gen',FFF);
            F_32.futype = 'Frames of translates with Gaussian';
    
            fusionstring = strcat(fusionstring, ', F_32');
            % ------------------------------------------
    
            F = frame('identity');
            FFF = frsynmatrix(F,L); 
            rrr = rand(L);
            FFF = FFF*diag(rrr);
    
            F_33 = frame('gen',FFF);
            F_33.futype = 'Standard Basis with random weights';
    
            fusionstring = strcat(fusionstring, ', F_33');
            % ------------------------------------------
       
            F = eval(sprintf("frame('fusion',1,%s)",fusionstring));
            
        case 'Mitra'
            L = 6;
            SR = 1;
    
            F_1=frame('gen',[1 1 0; 1 -1 0; 0 0 1; 0 0 0; 0 0 0; 0 0 0]);
            F_2=frame('gen', [0 0 0; 0 0 0; 1 1 0; 1 -1 0; 0 0 1; 0 0 0]);
            F_3=frame('gen', [0 0; 0 0; 0 0; 0 0; 0 0; 0 1]);
    
            F = frame('fusion',1,F_1,F_2,F_3);
            fixedlength(ii) = 1;
            
        case {'another_R_three_u','another_R_three'}
            L = 3;
            SR = 1;
    
            F_1 = frame('gen', [1 -1 2; -1 2 1]');
            F_2 = frame('gen', [2 1 -2; -1 0 1]');

            if ftype == 'another_R_three' 
                weights = rand(2,1);
                F = frame('fusion',weights,F_1,F_2);
            else
                F = frame('fusion',1,F_1,F_2);
            end
            fixedlength(ii) = 1;
            
        case {'Fig2', 'Fig3'}
            F_1 = frame('gen', [1 0 0; 0 1 0.5]');
            F_2 = frame('gen', [1 1 0; 0 0 1]');
            L = 3;
            kv.weights = ones(2,1);
            F = frame('fusion',kv.weights,F_1,F_2);
            fixedlength(ii) = 1;
            
        case 'Fig4'
            L = 105;
            F = generate_fusionframes({'random'}, 'Lr', L, 'M', 8);
            
        case 'structured'
            frametypes = {'dgt', 'wmdct', 'dwilt', 'fwt'};
            %frametypes = {'dwilt', 'dsti', 'fwt'};
            %, 'gen'};
            framenumber = 6;
            L = 128;
            fusionstring = cell(framenumber, 1);
            framestring = [];
            weights = ones(framenumber,1);
            for ii = 1:framenumber
                %generate single frames
                rand_idx = [4 1 1 4 4 1];
                %rand_idx = [3 1 2 1 2 3];
                g=randn(L, L);
                g=0.25*g./max(g);
                fusionstring{ii} = [frametypes{rand_idx(ii)},',', rand_pars(frametypes{rand_idx(ii)})];
                eval(sprintf('F_%i = frame(''%s'', %s);',ii, frametypes{rand_idx(ii)},...
                rand_pars(frametypes{rand_idx(ii)})));
                framestring = strcat(framestring, sprintf(", F_%i",ii));
            end

            fstring = framestring{1};
            F = eval(sprintf("frame('fusion',weights,%s);",fstring(2:end)));
        
        otherwise
            %disp('unrecognized frame type - not yet implemented');
            %outstring = [];
            F = [];
            L = [];
            return;
    end
    if ~isempty(outstring)
        eval(sprintf('F_%i = frame(''%s'', %s);',ii, ftype{1}, outstring));
    end
    localframe_name{ii} = ftype{1};
    if ii == 1
        framestring = strcat(framestring, sprintf("F_%i",ii));
    else
        framestring = strcat(framestring, sprintf(", F_%i",ii));  
    end
end

if isempty(F)
    F = eval(sprintf("frame('fusion',kv.weights,%s);",framestring));
end

for kk = 1:num_local
    if fixedlength(kk)
        F.frames{kk}.fixedlength = 1;
    end
end
F.futype = localframe_name;

%if flags.do_full
 %   if any(fixedlength) == 1
 %       disp('fixed length local frame. full init not yet possible in this config.');
 %       return;
 %   end
    %F = checkfudimC(F, kv.L);
%    F = frameaccel(F, kv.L);
end

function outstring = rand_pars(instring)

switch instring
    case 'dgt'
        outstring = sprintf('''%s'', %i, %i', 'gauss', 10, 40);
    case 'dwilt'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'wmdct'
        outstring = sprintf('''%s'', %i', 'gauss', 20);
    case 'fwt'
        outstring = sprintf('''%s'', %i',  'db8', 8);
    case 'cqtfb'
        outstring = sprintf('%i,%i,%i, %i, %i', 44100,40, 10000, 8, 160);
        %('cqtfb',fs,fmin,fmax,bins,Ls,...)
    case 'dsti'
        outstring = sprintf('%i', eye(10));
    case 'gen'
        outstring = sprintf('%s', 'g');
    otherwise
        disp('unrecognized frame type - pars not yet implemented');
        outstring = [];
end

end


==> code/old/reproducible_implementation_recent/plotfigure2.m <==
function [a, x] = plotfigure2(G, f, viewx, viewy)
%PLOTFIGURE2 Fusion Frame in 3D
%
%   plots the projection of a vector on a fusion frame system
%   reproduces in its default configuration Figure 2 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%   Dependencies: vectarrow from
%                 'Plot 2D/3D Vector with Arrow' by Rentian Xiong 
%                 http://www.mathworks.com/matlabcentral/fileexchange/loadFile.do?objectId=7470&objectType=file
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022


transp = 0.25; % Make the surfaces transparent? 
text_distance = -0.05;
text_distance2 = -0.1;
plotlocal = 1;

borderX = 2;
borderY= 2;

color1 = [0 0.9 0; 0.9290 0.6940 0; 0.1 0.9 0.1; ];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980; 1, 0.6, 0.6; 1, 1, 0.6];
color3 = [0.4 0.4 0.4; 0.4 0.4 0.4];


% Do fusion frame analysis
fu_coeff = fuana(G,f);

%TODO: confirm projection directions => check!
hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes

    g1 = G.frames{ii}.g(:,1);
    g2 = G.frames{ii}.g(:,2);

    normal = cross(g1, g2);
    if normal(3) ~= 0
        Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
        surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(2) ~= 0
        Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
        surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    elseif normal(1) ~= 0
       Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
       surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
    else
        error('NO!');
    end

   
    v_new = fu_coeff{ii};

    v = v_new;
   
    qH = quiver3(0,0,0,v(1),v(2),v(3),'Color',color3(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
    text_text = char(sprintf('p_%i',ii));
    if ii == 1
    text(v(1)+0.2, v(2)+text_distance-0.15, v(3)+text_distance2+0.25, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    else
    text(v(1)-0.3, v(2)+text_distance, v(3)+text_distance2, text_text,'Fontsize', 24,'Color',color3(ii,:), 'FontWeight', 'bold')
    end
    
    qH.LineStyle = '-';
    qH.LineWidth = 2;


    %plot the projections
    [~, M] = size(G.frames{ii}.g);
    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));

            text(G.frames{ii}.g(1,jj)+text_distance+0.0,G.frames{ii}.g(2,jj)-0.0+text_distance+0.04,...
                    G.frames{ii}.g(3,jj)+text_distance+0.2,...
                text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
        end
    end
    
end
%plot f
%vectarrow(zeros(3,1),f);
 quiver3(0,0,0,f(1),f(2),f(3),'Color','k','LineWidth',2,'MaxHeadSize',1.5);
     
   text(f(1)+text_distance2-0.07, f(2)+text_distance2+0.1, f(3)+text_distance2, 'f','Fontsize', 24,'Color','k', 'FontWeight', 'bold')



a = gca;
a.View = [viewx viewy];

==> code/old/reproducible_implementation_recent/plotfigure3.m <==
function [a, x] = plotfigure3(G, viewx, viewy, dist, dist2)
%PLOTFIGURE3 Fusion Frame in 3D
%
%   plots a fusion frame (synthesis matrix) and its local 
%   frames along with its dual.
%   reproduces in its default configuration Figure 3 from
%   "A Survey of Fusion Frames in Hilbert Spaces"
%
%
%   based on `plot3Dframe` and `plotfuframe3D` by P. Balazs
%   Start: 18.02.2022
%   Last: 11.11.2022

plotlocal = 1; % Also plot the local frames? 
transp = 0.25; % Make the surfaces transparent? 
text_distance = 0.05;
text_distance2 = 0.15;
borderX = 2;
borderY= 2;

color1 = [0 0.9 0; 0.9290 0.6940 0];
color2 = [0, 0.6, 0.1; 0.8500 0.3250 0.0980];

hold on
[X, Y] = meshgrid(-borderX:0.5:borderX,-borderY:0.5:borderY);
for ii = 1:G.Nframes
    % Z = Ebene 
    if 1 == 1
        normal = cross(G.frames{ii}.g(:,1),G.frames{ii}.g(:,2));
        if normal(3) ~= 0
            Z = (normal(1)* X + normal(2)*Y)/(-normal(3));
            surf(X,Y,Z,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(2) ~= 0
            Z = (normal(1)* X + normal(3)*Y)/(-normal(2));
            surf(X,Z,Y,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        elseif normal(1) ~= 0
           Z = (normal(3)* X + normal(2)*Y)/(-normal(1));
           surf(Z,Y,X,'FaceColor',color1(ii,:),'EdgeColor','none','FaceAlpha',transp);
        else
            error('NO!');
        end
        % Plote the normal vector
        % quiver3(0,0,0,normal(1),normal(2),normal(3));
    end     
    [~, M] = size(G.frames{ii}.g);

    if plotlocal
        for jj = 1:M
            quiver3(0,0,0,G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),'Color',color2(ii,:),'LineWidth',2,'MaxHeadSize',1.5);
            text_text = char(sprintf("\\phi_%i^{(%i)}",jj,ii));
            %text(G.frames{ii}.g(1,jj),G.frames{ii}.g(2,jj),G.frames{ii}.g(3,jj),text_text,'Fontsize', 20,'Color',color2(ii,:))
            if jj == 1   
                %if ii == 1
                text(G.frames{ii}.g(1,jj)+dist+0.2,G.frames{ii}.g(2,jj)+dist2+0.1,...
                    G.frames{ii}.g(3,jj)+0,...
                    text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
                 %               else
%                 text(G.frames{ii}.g(1,jj)-0.35,G.frames{ii}.g(2,jj)+0,...
%                     G.frames{ii}.g(3,jj)+0,...
%                     text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
%                 end

            else
                if ii== 1
                text(G.frames{ii}.g(1,jj)+dist2,G.frames{ii}.g(2,jj)+dist2,...
                    G.frames{ii}.g(3,jj)+0,...
                    text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
                else
                                text(G.frames{ii}.g(1,jj)+dist,G.frames{ii}.g(2,jj)+dist2,...
                    G.frames{ii}.g(3,jj)+0,...
                    text_text,'Fontsize', 24,'Color',color2(ii,:), 'FontWeight', 'bold')
                end

            end
            
        end
    end
    
end
a = gca;
a.View = [viewx viewy];

==> code/old/reproducible_implementation_recent/vectarrow.m <==
function vectarrow(p0,p1)
%Arrowline 3-D vector plot.
%   vectarrow(p0,p1) plots a line vector with arrow pointing from point p0
%   to point p1. The function can plot both 2D and 3D vector with arrow
%   depending on the dimension of the input
%
%   Example:
%       3D vector
%       p0 = [1 2 3];   % Coordinate of the first point p0
%       p1 = [4 5 6];   % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%       2D vector
%       p0 = [1 2];     % Coordinate of the first point p0
%       p1 = [4 5];     % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%   See also Vectline
%   Rentian Xiong 4-18-05
%   $Revision: 1.0
%   Modified display properties: C.Hollomey (Nov. 2022
%
%   This file can in its original form be retrieved from
%   https://de.mathworks.com/matlabcentral/fileexchange/7470-plot-2d-3d-vector-with-arrow

  if max(size(p0))==3
      if max(size(p1))==3
          x0 = p0(1);
          y0 = p0(2);
          z0 = p0(3);
          x1 = p1(1);
          y1 = p1(2);
          z1 = p1(3);
          plot3([x0;x1],[y0;y1],[z0;z1], 'k', 'LineWidth', 3);   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.6;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          hw = [z1-alpha*p(3);z1;z1-alpha*p(3)];
          
          hold on
          plot3(hu(:),hv(:),hw(:), 'k', 'LineWidth', 3)  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          zlabel('z')
          hold off
          %text(hu, hv, hw, 'vector')
           text(p1(1)-0.05,p1(2)-0.05,p1(3)-0.05, 'f','Fontsize', 24, 'FontWeight', 'bold')
      else
          error('p0 and p1 must have the same dimension')
      end
  elseif max(size(p0))==2
      if max(size(p1))==2
          x0 = p0(1);
          y0 = p0(2);
          x1 = p1(1);
          y1 = p1(2);
          plot([x0;x1],[y0;y1], 'LineWidth', 4, 'k');   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.4;  % Size of arrow head relative to the length of the vector
          beta = 0.8;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps)); x1; x1-alpha*(p(1)-beta*(p(2)+eps))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps)); y1; y1-alpha*(p(2)+beta*(p(1)+eps))];
          
          hold on
          plot(hu(:),hv(:), 'LineWidth', 4, 'k')  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          hold off
      else
          error('p0 and p1 must have the same dimension')
      end
  else
      error('this function only accepts 2D or 3D vector')
  end
  
 
